Pervasive Lying Posture Tracking

There exist significant gaps in research about how to design efficient in-bed lying posture tracking systems. These gaps can be articulated through several research questions as follows. First, can we design a single-sensor, pervasive, and inexpensive system that can accurately detect lying postures? Second, what computational models are most effective in the accurate detection of lying postures? Finally, what physical configuration of the sensor system is most effective for lying posture tracking? To answer these important research questions, in this article, we propose a comprehensive approach to design a sensor system that uses a single accelerometer along with machine learning algorithms for in-bed lying posture classification. We design two categories of machine learning algorithms based on deep learning and traditional classification with handcrafted features to detect lying postures. We also investigate what wearing sites are most effective in accurate detection of lying postures. We extensively evaluate the performance of the proposed algorithms on nine different body locations and four human lying postures using two datasets. Our results show that a system with a single accelerometer can be used with either deep learning or traditional classifiers to accurately detect lying postures. The best models in our approach achieve an F-Score that ranges from 95.2% to 97.8% with 0.03 to 0.05 coefficient of variation. The results also identify the thighs and chest as the most salient body sites for lying posture tracking. Our findings in this article suggest that because accelerometers are ubiquitous and inexpensive sensors, they can be a viable source of information for pervasive monitoring of in-bed postures.

==> Lying Posture Tracking/figures/CCI.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn import metrics\n",
    "from scipy.stats import t as the\n",
    "from sklearn import svm\n",
    "from sklearn.metrics import classification_report, accuracy_score, precision_score, recall_score, f1_score\n",
    "from sklearn import tree\n",
    "from sklearn.neighbors import kneighbors_graph\n",
    "from sklearn.manifold import TSNE\n",
    "from sklearn.decomposition import PCA\n",
    "import matplotlib.pyplot as plt \n",
    "import networkx as nx\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from itertools import cycle, islice\n",
    "from sklearn import cluster, datasets, mixture\n",
    "import time\n",
    "from sklearn import manifold\n",
    "from networkx.algorithms.community import greedy_modularity_communities\n",
    "from networkx.algorithms.community.centrality import girvan_newman\n",
    "import itertools\n",
    "from networkx.algorithms.community import label_propagation_communities\n",
    "import community\n",
    "from sklearn.metrics.cluster import normalized_mutual_info_score\n",
    "import pickle as pkl\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from networkx.algorithms.community import greedy_modularity_communities\n",
    "from networkx.algorithms.community.centrality import girvan_newman\n",
    "import itertools\n",
    "from networkx.algorithms.community import label_propagation_communities\n",
    "import community\n",
    "from sklearn.metrics.cluster import normalized_mutual_info_score\n",
    "import math\n",
    "import sklearn\n",
    "from sklearn import preprocessing\n",
    "from sklearn.decomposition import PCA\n",
    "import time\n",
    "from sklearn.manifold import TSNE\n",
    "import numpy as np \n",
    "import seaborn as sns\n",
    "import umap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********acc*************\n",
      "0.8741839042240289\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********gyr*************\n",
      "0.7934246070196987\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********mag*************\n",
      "0.8678176710066303\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********LA*************\n",
      "0.86435468885273\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********LL*************\n",
      "0.8701326335793348\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********RA*************\n",
      "0.8584077445994939\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********RL*************\n",
      "0.8670252181666903\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********T*************\n",
      "0.8723317975859312\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    }
   ],
   "source": [
    "for unit in ['acc','gyr','mag','LA','LL','RA','RL','T']: \n",
    "    dbfile = open('datasets/das/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,2:], train.iloc[:,0] \n",
    "    nmi_all = []\n",
    "    v_all = []\n",
    "    nmi = []\n",
    "    for i in range(1,9):\n",
    "        sub1_x = np.array(data_x[train.iloc[:,1]==i])\n",
    "        Y_all = np.array(data_y[train.iloc[:,1]==i]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        X_reduced = umap.UMAP().fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        Y = Y_all\n",
    "        \n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= 1/A[i][j])\n",
    "                    distance[i][j] = 1/A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "        \n",
    "        G.remove_nodes_from(list(nx.isolates(G)))\n",
    "        print(list(nx.isolate))\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "        #print(np.mean(purity))\n",
    "        #print(purity)\n",
    "        #print(part_len)\n",
    "        #print(l)\n",
    "        #print(size)\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            #print('*****iteration',iter,'***********')\n",
    "\n",
    "            #print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "\n",
    "            #print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********acc*************\n",
      "0.8398001812358958\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********v*************\n",
      "0.7359849135325743\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    }
   ],
   "source": [
    "for unit in ['acc','v']: \n",
    "    dbfile = open('datasets/smartsocks/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,0:-2], train.iloc[:,-2] #smartsocks\n",
    "\n",
    "    nmi_all = []\n",
    "    v_all = []\n",
    "    ari_all = []\n",
    "    nmi = []\n",
    "    for i in [1,2,3,4,5,6,7,9,10,11,12,14]:\n",
    "        sub1_x = np.array(data_x[train.iloc[:,-1]==i]).astype(np.float64)\n",
    "        Y_all = np.array(data_y[train.iloc[:,-1]==i]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        tsne = manifold.TSNE(n_components=2, init='random',random_state=0, perplexity=20)\n",
    "        X_reduced = tsne.fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        #X = X_all\n",
    "        Y = Y_all\n",
    "        \n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= 1/A[i][j])\n",
    "                    distance[i][j] = 1/A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "        #print(np.mean(purity))\n",
    "        #print(purity)\n",
    "        #print(part_len)\n",
    "        #print(l)\n",
    "        #print(size)\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            #print('*****iteration',iter,'***********')\n",
    "\n",
    "            #print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "\n",
    "            #print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*****iteration 1 ***********\n",
      "clusters: 30 51 labels: 0 1 distance: 0.5280898876404494\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 27 43 labels: 11.0 11.0 distance: 0.5139664804469274\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 14 49 labels: 10.0 10.0 distance: 0.4090909090909091\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 10 50 labels: 9.0 9.0 distance: 0.39759036144578314\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 13 51 labels: 0.0 0.0 distance: 0.38405797101449274\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 34 50 labels: 4.0 4.0 distance: 0.3208955223880597\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 26 36 labels: 5.0 5.0 distance: 0.29411764705882354\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 30 33 labels: 1.0 0.0 distance: 0.291220556745182\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 28 41 labels: 3.0 6.0 distance: 0.2805194805194805\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 6 41 labels: 4.0 4.0 distance: 0.2796352583586626\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 13 30 labels: 0.0 0.0 distance: 0.2660098522167488\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 5 45 labels: 7.0 7.0 distance: 0.2608695652173913\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 29 37 labels: 3.0 3.0 distance: 0.25\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 9 14 labels: 10.0 10.0 distance: 0.24324324324324326\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 1 26 labels: 11.0 11.0 distance: 0.24128686327077747\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 9 21 labels: 10.0 10.0 distance: 0.23921568627450981\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 9 33 labels: 10.0 10.0 distance: 0.3116883116883117\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 3 13 labels: 0.0 0.0 distance: 0.2376237623762376\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 3 17 labels: 0.0 2.0 distance: 0.22727272727272727\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 0 28 labels: 9.0 9.0 distance: 0.22115384615384615\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 0 10 labels: 9.0 9.0 distance: 0.32222222222222224\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 0 12 labels: 9.0 9.0 distance: 0.27058823529411763\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 9 31 labels: 10.0 2.0 distance: 0.2157303370786517\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 28 30 labels: 9.0 9.0 distance: 0.21019108280254778\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 20 24 labels: 5.0 5.0 distance: 0.20711974110032363\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 3 31 labels: 0.0 1.0 distance: 0.2041522491349481\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 0 27 labels: 9.0 9.0 distance: 0.19498607242339833\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 16 22 labels: 6.0 3.0 distance: 0.18181818181818182\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 8 16 labels: 6.0 3.0 distance: 0.33472803347280333\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 3 10 labels: 0.0 2.0 distance: 0.17408123791102514\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 3 7 labels: 0.0 2.0 distance: 0.22482435597189696\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 8 13 labels: 10.0 2.0 distance: 0.16790123456790124\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 12 19 labels: 4.0 4.0 distance: 0.16111111111111112\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 6 12 labels: 4.0 4.0 distance: 0.2265625\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 20 22 labels: 6.0 3.0 distance: 0.13615023474178403\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 7 20 labels: 3.0 3.0 distance: 0.14395886889460155\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 3 9 labels: 0.0 0.0 distance: 0.1276595744680851\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 2 5 labels: 7.0 7.0 distance: 0.12532637075718014\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 16 17 labels: 8.0 8.0 distance: 0.11091854419410745\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 13 15 labels: 5.0 5.0 distance: 0.09495548961424333\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 4 8 labels: 2.0 2.0 distance: 0.09482758620689655\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 3 4 labels: 0.0 2.0 distance: 0.13738019169329074\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 3 14 labels: 0.0 0.0 distance: 0.054628224582701064\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 5 7 labels: 3.0 6.0 distance: 0.03938730853391685\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 9 12 labels: 6.0 8.0 distance: 0.033426183844011144\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 4 26 labels: 5 5 distance: 0.5279187817258884\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 11 52 labels: 3.0 3.0 distance: 0.37815126050420167\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 6 16 labels: 11.0 11.0 distance: 0.3368421052631579\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 6 48 labels: 11.0 11.0 distance: 0.3688760806916426\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 10 30 labels: 10.0 10.0 distance: 0.33217993079584773\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 26 32 labels: 9.0 9.0 distance: 0.301255230125523\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 4 46 labels: 5.0 5.0 distance: 0.3010752688172043\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 1 18 labels: 7.0 7.0 distance: 0.2961165048543689\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 25 34 labels: 9.0 9.0 distance: 0.28923076923076924\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 18 29 labels: 0.0 2.0 distance: 0.28717948717948716\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 4 30 labels: 5.0 5.0 distance: 0.28328611898017\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 7 46 labels: 3.0 3.0 distance: 0.2734584450402145\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 12 41 labels: 3.0 3.0 distance: 0.2702702702702703\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 11 12 labels: 3.0 3.0 distance: 0.46689895470383275\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 15 38 labels: 6.0 6.0 distance: 0.25870646766169153\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 15 32 labels: 6.0 6.0 distance: 0.25806451612903225\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 25 35 labels: 9.0 9.0 distance: 0.25089605734767023\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 12 34 labels: 10.0 10.0 distance: 0.2465753424657534\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 12 39 labels: 10.0 10.0 distance: 0.2838709677419355\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 10 33 labels: 10.0 10.0 distance: 0.24390243902439024\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 10 24 labels: 10.0 9.0 distance: 0.25557809330628806\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 13 15 labels: 6.0 6.0 distance: 0.24242424242424243\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 11 36 labels: 3.0 3.0 distance: 0.2393617021276596\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 21 24 labels: 5.0 5.0 distance: 0.2178988326848249\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 18 29 labels: 1.0 2.0 distance: 0.2175226586102719\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 12 20 labels: 10.0 10.0 distance: 0.21739130434782608\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 18 21 labels: 2.0 2.0 distance: 0.21052631578947367\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 3 18 labels: 1.0 2.0 distance: 0.26595744680851063\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 3 25 labels: 2.0 2.0 distance: 0.31529411764705884\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 3 27 labels: 2.0 2.0 distance: 0.20634920634920634\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 3 27 labels: 2.0 1.0 distance: 0.25442834138486314\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 3 16 labels: 2.0 0.0 distance: 0.19225634178905207\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 12 23 labels: 10.0 10.0 distance: 0.1921921921921922\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 10 12 labels: 10.0 10.0 distance: 0.23647294589178355\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 13 24 labels: 0.0 0.0 distance: 0.18118466898954705\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 3 13 labels: 2.0 0.0 distance: 0.27170868347338933\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 3 15 labels: 2.0 0.0 distance: 0.1908713692946058\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 11 14 labels: 3.0 3.0 distance: 0.1522633744855967\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 10 15 labels: 10.0 9.0 distance: 0.1383399209486166\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 4 19 labels: 5.0 5.0 distance: 0.13577023498694518\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 1 15 labels: 7.0 7.0 distance: 0.135\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 0 15 labels: 8.0 8.0 distance: 0.10699588477366255\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 4 13 labels: 5.0 5.0 distance: 0.10135135135135136\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 7 11 labels: 3.0 3.0 distance: 0.09026128266033254\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 2 5 labels: 4.0 4.0 distance: 0.08488063660477453\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 6 8 labels: 3.0 3.0 distance: 0.06818181818181818\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 3 11 labels: 2.0 0.0 distance: 0.05271317829457364\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 9 13 labels: 8 8 distance: 1.0441176470588236\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 11 36 labels: 1.0 1.0 distance: 0.36548223350253806\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 24 27 labels: 2.0 1.0 distance: 0.338368580060423\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 14 16 labels: 10.0 9.0 distance: 0.31016042780748665\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 24 30 labels: 3.0 3.0 distance: 0.3064516129032258\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 22 23 labels: 0.0 1.0 distance: 0.30303030303030304\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 7 16 labels: 10.0 9.0 distance: 0.30097087378640774\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 4 28 labels: 0.0 0.0 distance: 0.2692307692307692\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 4 27 labels: 0.0 1.0 distance: 0.32653061224489793\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 4 25 labels: 1.0 1.0 distance: 0.3793103448275862\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 14 19 labels: 10.0 10.0 distance: 0.26283367556468173\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 14 17 labels: 10.0 10.0 distance: 0.35443037974683544\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 14 22 labels: 10.0 10.0 distance: 0.27983539094650206\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 19 22 labels: 1.0 0.0 distance: 0.2456813819577735\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 10 15 labels: 9.0 9.0 distance: 0.23423423423423423\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 7 14 labels: 10.0 10.0 distance: 0.23255813953488372\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 7 10 labels: 10.0 9.0 distance: 0.24096385542168675\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 1 15 labels: 3.0 3.0 distance: 0.20915032679738563\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 1 17 labels: 3.0 3.0 distance: 0.3273809523809524\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 4 15 labels: 1.0 0.0 distance: 0.1981981981981982\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 10 11 labels: 1.0 1.0 distance: 0.19289340101522842\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 3 7 labels: 9.0 10.0 distance: 0.1917808219178082\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 0 3 labels: 2.0 10.0 distance: 0.19801980198019803\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 0 8 labels: 10.0 1.0 distance: 0.18006430868167203\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 0 3 labels: 10.0 0.0 distance: 0.19813084112149532\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 1 8 labels: 3.0 3.0 distance: 0.17633410672853828\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 16 49 labels: 10 10 distance: 1.0212765957446808\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 1 24 labels: 1.0 0.0 distance: 0.6268656716417911\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 28 39 labels: 3.0 3.0 distance: 0.5872340425531914\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 28 42 labels: 3.0 3.0 distance: 0.581081081081081\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 29 49 labels: 9.0 5.0 distance: 0.4864864864864865\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 3 29 labels: 5.0 5.0 distance: 0.5277777777777778\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 22 34 labels: 3.0 3.0 distance: 0.4788732394366197\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 3 30 labels: 5.0 9.0 distance: 0.4056603773584906\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 26 36 labels: 10.0 2.0 distance: 0.3424657534246575\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 4 9 labels: 10.0 10.0 distance: 0.3364485981308411\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 4 19 labels: 10.0 9.0 distance: 0.30612244897959184\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 6 10 labels: 10.0 10.0 distance: 0.26455026455026454\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 6 20 labels: 10.0 10.0 distance: 0.3950617283950617\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 6 14 labels: 10.0 10.0 distance: 0.3930131004366812\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 6 14 labels: 10.0 10.0 distance: 0.2631578947368421\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 4 6 labels: 10.0 10.0 distance: 0.2465753424657534\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 3 4 labels: 9.0 10.0 distance: 0.24752475247524752\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 4 18 labels: 2.0 2.0 distance: 0.24545454545454545\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 8 24 labels: 0.0 1.0 distance: 0.24398625429553264\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 1 8 labels: 1.0 0.0 distance: 0.2159827213822894\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 1 32 labels: 0.0 0.0 distance: 0.42424242424242425\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 6 30 labels: 6.0 6.0 distance: 0.2145922746781116\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 6 10 labels: 6.0 6.0 distance: 0.1941747572815534\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 0 16 labels: 1.0 2.0 distance: 0.1897018970189702\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 1 2 labels: 0.0 1.0 distance: 0.1890909090909091\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 2 28 labels: 10.0 2.0 distance: 0.1875\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 3 8 labels: 2.0 2.0 distance: 0.1741424802110818\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 3 24 labels: 2.0 1.0 distance: 0.18092909535452323\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 1 3 labels: 0.0 2.0 distance: 0.24267782426778242\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 6 12 labels: 5.0 5.0 distance: 0.17316017316017315\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 10 12 labels: 3.0 3.0 distance: 0.17297297297297298\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 1 5 labels: 0.0 0.0 distance: 0.15478615071283094\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 2 8 labels: 10.0 5.0 distance: 0.15178571428571427\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 2 15 labels: 10.0 10.0 distance: 0.11556982343499198\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 0 1 labels: 2.0 0.0 distance: 0.11028315946348734\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 0 1 labels: 0.0 10.0 distance: 0.17696629213483145\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 5 6 labels: 3.0 3.0 distance: 0.10631229235880399\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 1 5 labels: 3.0 3.0 distance: 0.15267175572519084\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 1 15 labels: 3.0 3.0 distance: 0.14847161572052403\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 2 14 labels: 6.0 6.0 distance: 0.08872458410351201\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 0 9 labels: 2.0 1.0 distance: 0.07098765432098765\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 4 5 labels: 6.0 6.0 distance: 0.06808510638297872\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 34 51 labels: 0 0 distance: 0.6344086021505376\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 8 17 labels: 5.0 5.0 distance: 0.6083650190114068\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 46 53 labels: 10.0 10.0 distance: 0.5393258426966292\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 4 13 labels: 10.0 1.0 distance: 0.5378151260504201\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 10 43 labels: 9.0 9.0 distance: 0.48044692737430167\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 11 54 labels: 5.0 5.0 distance: 0.44642857142857145\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 2 38 labels: 9.0 9.0 distance: 0.39490445859872614\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 21 31 labels: 0.0 1.0 distance: 0.38\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 6 12 labels: 10.0 2.0 distance: 0.3597122302158273\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 27 38 labels: 3.0 3.0 distance: 0.34812286689419797\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 18 35 labels: 6.0 6.0 distance: 0.3443223443223443\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 17 18 labels: 6.0 6.0 distance: 0.4\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 6 42 labels: 2.0 2.0 distance: 0.30864197530864196\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 6 27 labels: 2.0 10.0 distance: 0.45892351274787535\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 22 25 labels: 0.0 0.0 distance: 0.30303030303030304\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 22 27 labels: 0.0 0.0 distance: 0.3737024221453287\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 12 29 labels: 1.0 1.0 distance: 0.302158273381295\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 12 19 labels: 1.0 0.0 distance: 0.4622222222222222\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 8 11 labels: 5.0 5.0 distance: 0.29239766081871343\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 6 14 labels: 10.0 10.0 distance: 0.2760942760942761\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 4 31 labels: 10.0 10.0 distance: 0.2727272727272727\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 4 30 labels: 10.0 10.0 distance: 0.36363636363636365\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 4 6 labels: 10.0 10.0 distance: 0.28\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 0 10 labels: 0.0 1.0 distance: 0.268370607028754\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 0 17 labels: 1.0 0.0 distance: 0.2957393483709273\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 13 16 labels: 6.0 6.0 distance: 0.25474254742547425\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 4 22 labels: 10.0 2.0 distance: 0.2504970178926441\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 18 20 labels: 3.0 3.0 distance: 0.23433242506811988\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 6 25 labels: 1.0 10.0 distance: 0.21025641025641026\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 26 30 labels: 8.0 8.0 distance: 0.20512820512820512\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 21 29 labels: 3.0 3.0 distance: 0.19254658385093168\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 0 16 labels: 0.0 1.0 distance: 0.18809980806142035\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 0 24 labels: 0.0 1.0 distance: 0.22589531680440772\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 18 19 labels: 10.0 10.0 distance: 0.18352941176470589\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 9 20 labels: 9.0 7.0 distance: 0.17573221757322174\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 7 9 labels: 5.0 7.0 distance: 0.2780487804878049\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 4 17 labels: 10.0 10.0 distance: 0.14855072463768115\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 4 6 labels: 10.0 10.0 distance: 0.1839863713798978\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 5 10 labels: 4.0 4.0 distance: 0.14814814814814814\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 7 10 labels: 6.0 6.0 distance: 0.14285714285714285\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 5 18 labels: 4.0 4.0 distance: 0.12569832402234637\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 10 20 labels: 6.0 6.0 distance: 0.12213740458015267\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 7 10 labels: 6.0 6.0 distance: 0.14339622641509434\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 4 6 labels: 10.0 5.0 distance: 0.11494252873563218\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 11 12 labels: 3.0 3.0 distance: 0.11226611226611227\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 2 4 labels: 9.0 10.0 distance: 0.09774436090225563\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 2 7 labels: 10.0 1.0 distance: 0.20689655172413793\n",
      "*********************************\n",
      "*****iteration 48 ***********\n",
      "clusters: 2 13 labels: 10.0 1.0 distance: 0.24633431085043989\n",
      "*********************************\n",
      "*****iteration 49 ***********\n",
      "clusters: 0 2 labels: 0.0 10.0 distance: 0.12222222222222222\n",
      "*********************************\n",
      "*****iteration 50 ***********\n",
      "clusters: 1 12 labels: 5.0 9.0 distance: 0.09621993127147767\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 7 54 labels: 0 0 distance: 0.5185185185185185\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 22 24 labels: 5.0 5.0 distance: 0.48854961832061067\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 5 25 labels: 10.0 10.0 distance: 0.4161849710982659\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 5 26 labels: 10.0 10.0 distance: 0.3937007874015748\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 27 33 labels: 8.0 8.0 distance: 0.37209302325581395\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 23 29 labels: 1.0 1.0 distance: 0.358974358974359\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 0 3 labels: 9.0 9.0 distance: 0.35036496350364965\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 6 36 labels: 0.0 0.0 distance: 0.3460207612456747\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 14 26 labels: 8.0 8.0 distance: 0.3263157894736842\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 18 19 labels: 3.0 3.0 distance: 0.3179916317991632\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 1 45 labels: 6.0 6.0 distance: 0.3068181818181818\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 36 37 labels: 0.0 2.0 distance: 0.3063583815028902\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 19 21 labels: 2.0 1.0 distance: 0.30039525691699603\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 35 36 labels: 0.0 0.0 distance: 0.2937062937062937\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 31 38 labels: 2.0 0.0 distance: 0.291044776119403\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 15 19 labels: 1.0 2.0 distance: 0.2751677852348993\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 10 16 labels: 9.0 10.0 distance: 0.26294820717131473\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 3 32 labels: 6.0 6.0 distance: 0.2602739726027397\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 22 37 labels: 5.0 5.0 distance: 0.2549019607843137\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 6 40 labels: 0.0 0.0 distance: 0.24210526315789474\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 6 32 labels: 0.0 0.0 distance: 0.26833631484794274\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 21 37 labels: 3.0 3.0 distance: 0.2419753086419753\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 2 11 labels: 1.0 2.0 distance: 0.23529411764705882\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 2 23 labels: 2.0 2.0 distance: 0.24242424242424243\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 7 35 labels: 9.0 5.0 distance: 0.23232323232323232\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 7 10 labels: 5.0 9.0 distance: 0.28440366972477066\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 7 28 labels: 9.0 10.0 distance: 0.3298429319371728\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 0 7 labels: 9.0 9.0 distance: 0.24293785310734464\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 0 8 labels: 9.0 10.0 distance: 0.23283582089552238\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 5 24 labels: 10.0 2.0 distance: 0.20771513353115728\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 0 26 labels: 9.0 10.0 distance: 0.20161290322580644\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 0 5 labels: 9.0 10.0 distance: 0.21863799283154123\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 0 4 labels: 10.0 10.0 distance: 0.21\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 10 17 labels: 4.0 4.0 distance: 0.2\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 5 10 labels: 4.0 4.0 distance: 0.19269102990033224\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 5 23 labels: 4.0 4.0 distance: 0.18584070796460178\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 6 18 labels: 7.0 9.0 distance: 0.17543859649122806\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 0 7 labels: 10.0 10.0 distance: 0.17040358744394618\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 14 15 labels: 5.0 5.0 distance: 0.16990291262135923\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 9 11 labels: 3.0 3.0 distance: 0.16911764705882354\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 1 3 labels: 6.0 6.0 distance: 0.15357142857142858\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 1 14 labels: 6.0 6.0 distance: 0.1575492341356674\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 2 3 labels: 2.0 0.0 distance: 0.14625850340136054\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 2 6 labels: 0.0 1.0 distance: 0.23486238532110093\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 0 2 labels: 10.0 0.0 distance: 0.14814814814814814\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 0 11 labels: 10.0 10.0 distance: 0.167816091954023\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 5 13 labels: 3.0 3.0 distance: 0.13370473537604458\n",
      "*********************************\n",
      "*****iteration 48 ***********\n",
      "clusters: 2 10 labels: 4.0 4.0 distance: 0.10666666666666667\n",
      "*********************************\n",
      "*****iteration 49 ***********\n",
      "clusters: 2 7 labels: 4.0 4.0 distance: 0.1784776902887139\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 0 46 labels: 2 2 distance: 0.4253731343283582\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 12 13 labels: 5.0 5.0 distance: 0.39846743295019155\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 27 44 labels: 6.0 6.0 distance: 0.3411764705882353\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 3 13 labels: 10.0 10.0 distance: 0.32065217391304346\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 3 29 labels: 10.0 10.0 distance: 0.3508771929824561\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 26 30 labels: 6.0 6.0 distance: 0.3023255813953488\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 7 34 labels: 7.0 7.0 distance: 0.2878787878787879\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 24 27 labels: 3.0 3.0 distance: 0.28019323671497587\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 14 15 labels: 3.0 3.0 distance: 0.272\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 21 23 labels: 3.0 3.0 distance: 0.27104722792607805\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 10 25 labels: 0.0 0.0 distance: 0.27058823529411763\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 26 39 labels: 10.0 10.0 distance: 0.24503311258278146\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 9 26 labels: 10.0 10.0 distance: 0.2682926829268293\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 3 9 labels: 10.0 10.0 distance: 0.3076923076923077\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 31 35 labels: 5.0 5.0 distance: 0.24448897795591182\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 0 29 labels: 2.0 2.0 distance: 0.24175824175824176\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 9 18 labels: 0.0 0.0 distance: 0.23651452282157676\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 9 17 labels: 0.0 0.0 distance: 0.2884990253411306\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 8 31 labels: 10.0 2.0 distance: 0.23232323232323232\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 3 8 labels: 10.0 10.0 distance: 0.21483375959079284\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 18 28 labels: 1.0 2.0 distance: 0.21158690176322417\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 0 18 labels: 2.0 2.0 distance: 0.25742574257425743\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 11 15 labels: 6.0 6.0 distance: 0.20261437908496732\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 3 21 labels: 10.0 10.0 distance: 0.19601328903654486\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 14 18 labels: 6.0 6.0 distance: 0.19314641744548286\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 8 15 labels: 0.0 0.0 distance: 0.18614718614718614\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 0 2 labels: 2.0 1.0 distance: 0.18503937007874016\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 7 15 labels: 0.0 0.0 distance: 0.17124394184168013\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 1 4 labels: 3.0 3.0 distance: 0.16352201257861634\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 1 13 labels: 3.0 3.0 distance: 0.1507823613086771\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 9 12 labels: 6.0 6.0 distance: 0.14646464646464646\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 15 17 labels: 5.0 5.0 distance: 0.13257575757575757\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 4 15 labels: 9.0 5.0 distance: 0.13157894736842105\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 0 6 labels: 2.0 0.0 distance: 0.11808118081180811\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 6 15 labels: 9.0 9.0 distance: 0.11059907834101383\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 6 12 labels: 9.0 9.0 distance: 0.19238476953907815\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 8 10 labels: 6.0 6.0 distance: 0.1100196463654224\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 9 11 labels: 3.0 3.0 distance: 0.09444444444444444\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 2 6 labels: 10.0 9.0 distance: 0.09152542372881356\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 1 8 labels: 3.0 3.0 distance: 0.0743801652892562\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 4 51 labels: 4 4 distance: 0.6535947712418301\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 45 49 labels: 3.0 3.0 distance: 0.6351351351351351\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 12 43 labels: 6.0 6.0 distance: 0.5240641711229946\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 34 52 labels: 3.0 3.0 distance: 0.5116279069767442\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 2 10 labels: 4.0 4.0 distance: 0.5\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 9 57 labels: 5.0 5.0 distance: 0.3983402489626556\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 2 4 labels: 4.0 4.0 distance: 0.39543726235741444\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 13 36 labels: 0.0 2.0 distance: 0.38613861386138615\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 2 23 labels: 4.0 4.0 distance: 0.36633663366336633\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 31 40 labels: 3.0 3.0 distance: 0.3573667711598746\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 3 32 labels: 8.0 8.0 distance: 0.35406698564593303\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 13 22 labels: 2.0 2.0 distance: 0.34951456310679613\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 13 16 labels: 2.0 0.0 distance: 0.35782747603833864\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 13 22 labels: 0.0 2.0 distance: 0.3317307692307692\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 11 34 labels: 1.0 10.0 distance: 0.3314917127071823\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 11 34 labels: 10.0 2.0 distance: 0.35233160621761656\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 11 19 labels: 10.0 10.0 distance: 0.3314285714285714\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 20 38 labels: 10.0 10.0 distance: 0.3302752293577982\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 10 26 labels: 6.0 6.0 distance: 0.3252032520325203\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 7 19 labels: 0.0 0.0 distance: 0.31952662721893493\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 39 45 labels: 6.0 6.0 distance: 0.3076923076923077\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 19 27 labels: 10.0 9.0 distance: 0.29473684210526313\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 15 38 labels: 6.0 6.0 distance: 0.2636103151862464\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 22 35 labels: 1.0 1.0 distance: 0.2608695652173913\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 2 18 labels: 4.0 4.0 distance: 0.2564102564102564\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 32 35 labels: 1.0 1.0 distance: 0.24422442244224424\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 11 32 labels: 10.0 1.0 distance: 0.24089635854341737\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 6 18 labels: 9.0 10.0 distance: 0.229607250755287\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 6 22 labels: 10.0 9.0 distance: 0.2245430809399478\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 18 20 labels: 0.0 1.0 distance: 0.21602787456445993\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 7 18 labels: 0.0 1.0 distance: 0.27586206896551724\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 7 13 labels: 0.0 2.0 distance: 0.20353982300884957\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 7 30 labels: 0.0 0.0 distance: 0.26693227091633465\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 7 16 labels: 0.0 0.0 distance: 0.23132530120481928\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 11 17 labels: 1.0 10.0 distance: 0.20069204152249134\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 11 18 labels: 10.0 10.0 distance: 0.21553090332805072\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 0 25 labels: 5.0 5.0 distance: 0.20040899795501022\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 0 13 labels: 5.0 5.0 distance: 0.1883656509695291\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 2 19 labels: 4.0 11.0 distance: 0.18571428571428572\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 9 11 labels: 10.0 10.0 distance: 0.18220338983050846\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 9 25 labels: 10.0 10.0 distance: 0.18661257606490872\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 9 16 labels: 10.0 9.0 distance: 0.24302788844621515\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 6 9 labels: 10.0 10.0 distance: 0.22748815165876776\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 13 18 labels: 3.0 3.0 distance: 0.15319148936170213\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 14 21 labels: 3.0 3.0 distance: 0.14634146341463414\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 11 18 labels: 6.0 6.0 distance: 0.142433234421365\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 1 11 labels: 6.0 6.0 distance: 0.17338709677419356\n",
      "*********************************\n",
      "*****iteration 48 ***********\n",
      "clusters: 6 10 labels: 10.0 1.0 distance: 0.13157894736842105\n",
      "*********************************\n",
      "*****iteration 49 ***********\n",
      "clusters: 10 12 labels: 3.0 3.0 distance: 0.1197339246119734\n",
      "*********************************\n",
      "*****iteration 50 ***********\n",
      "clusters: 11 12 labels: 3.0 3.0 distance: 0.11673151750972763\n",
      "*********************************\n",
      "*****iteration 51 ***********\n",
      "clusters: 0 13 labels: 5.0 9.0 distance: 0.11416490486257928\n",
      "*********************************\n",
      "*****iteration 52 ***********\n",
      "clusters: 6 14 labels: 10.0 9.0 distance: 0.11347517730496454\n",
      "*********************************\n",
      "*****iteration 53 ***********\n",
      "clusters: 0 6 labels: 5.0 10.0 distance: 0.13189771197846567\n",
      "*********************************\n",
      "*****iteration 54 ***********\n",
      "clusters: 9 11 labels: 3.0 7.0 distance: 0.09223300970873786\n",
      "*********************************\n",
      "**********gyr*************\n",
      "0.7118046138298546\n",
      "0.0\n"
     ]
    }
   ],
   "source": [
    "units = ['acc','gyr','mag','ori','tmp','hr','chest','ankle','hand']\n",
    "units = ['gyr']\n",
    "for unit in units:\n",
    "    dbfile = open('/home/paris/datasets/pamap2/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,2:], train.iloc[:,0] #pamap2\n",
    "\n",
    "    nmi = []\n",
    "    pur = []\n",
    "    for sub in [1,2,3,4,5,6,7,8]:\n",
    "        max_nmi = 0\n",
    "        purity_max = 0\n",
    "        sub1_x = np.array(data_x[train.iloc[:,1]==sub])\n",
    "        Y_all = np.array(data_y[train.iloc[:,1]==sub]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        tsne = manifold.TSNE(n_components=2, init='random',random_state=0, perplexity=20)\n",
    "        X_reduced = tsne.fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        #X = X_all\n",
    "        Y = Y_all\n",
    "\n",
    "        Y = Y_all\n",
    "        Y[Y==12]=8\n",
    "        Y[Y==13]=9\n",
    "        Y[Y==16]=10\n",
    "        Y[Y==17]=11\n",
    "        Y[Y==24]=12\n",
    "\n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        #A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= maxvalue-A[i][j])\n",
    "                    distance[i][j] = maxvalue-A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "        \n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "        \n",
    "        \n",
    "        def similarity1(w_density,density,i,j,m=10**3,beta=1,alpha=2,parts):\n",
    "            \n",
    "            p1 = density[i][j]/\n",
    "            p2 = (density[i][i]+density[j][j])/2\n",
    "            if p2:\n",
    "                return p1/p2\n",
    "            else:\n",
    "                return p1\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity1(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = 0#np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            print('*****iteration',iter,'***********')\n",
    "\n",
    "            print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "            if max_nmi<normalized_mutual_info_score(clusters,Y):\n",
    "                max_purity = np.mean(purity)\n",
    "                max_nmi=normalized_mutual_info_score(clusters,Y)\n",
    "\n",
    "            print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity1(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        #nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "        nmi.append(max_nmi)\n",
    "        pur.append(purity_max)\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    avg_purity = np.mean(np.array(pur),axis=0)\n",
    "    std_purity = np.std(np.array(pur),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "    print(avg_purity)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "units = ['acc','gyr','mag','ori','tmp','hr','chest','ankle','hand']\n",
    "for unit in units:\n",
    "    dbfile = open('/home/paris/datasets/pamap2/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,2:], train.iloc[:,0] #pamap2\n",
    "\n",
    "    nmi = []\n",
    "    for sub in [1,2,3,4,5,6,7,8]:\n",
    "        sub1_x = np.array(data_x[train.iloc[:,1]==sub])\n",
    "        Y_all = np.array(data_y[train.iloc[:,1]==sub]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        tsne = manifold.TSNE(n_components=2, init='random',random_state=0, perplexity=20)\n",
    "        X_reduced = tsne.fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        #X = X_all\n",
    "        Y = Y_all\n",
    "\n",
    "        Y = Y_all\n",
    "        Y[Y==12]=8\n",
    "        Y[Y==13]=9\n",
    "        Y[Y==16]=10\n",
    "        Y[Y==17]=11\n",
    "        Y[Y==24]=12\n",
    "\n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= 1/A[i][j])\n",
    "                    distance[i][j] = 1/A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "        #print(np.mean(purity))\n",
    "        #print(purity)\n",
    "        #print(part_len)\n",
    "        #print(l)\n",
    "        #print(size)\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            #print('*****iteration',iter,'***********')\n",
    "\n",
    "            #print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "\n",
    "            #print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 246,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*****iteration 1 ***********\n",
      "clusters: 0 53 labels: 11.0 11.0 distance: 0.18294224416453492\n",
      "density: 16.20689655172414 7.111111111111111 133.74336392915149 86.98265320977755\n",
      "purity: 0.9041564102200094 cluster#: 62\n",
      "nmi: 0.672014082545793\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 1 4 labels: 7.0 7.0 distance: 1.1472318273705346\n",
      "density: 11.176470588235293 10.0 94.36369792452714 81.98192373876132\n",
      "purity: 0.9075727428099978 cluster#: 61\n",
      "nmi: 0.6727774460555483\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 2 3 labels: 1.0 1.0 distance: 0.014087944816648369\n",
      "density: 15.483870967741936 13.0 189.03955346173586 114.14765131014352\n",
      "purity: 0.9070453604189227 cluster#: 60\n",
      "nmi: 0.6750811614171336\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 3 12 labels: 4.0 4.0 distance: 0.911271545079276\n",
      "density: 11.052631578947368 12.842105263157896 88.22039141769905 91.14480086614545\n",
      "purity: 0.9054698580531418 cluster#: 59\n",
      "nmi: 0.677231909708188\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 4 53 labels: 1.0 1.0 distance: 0.0776986336742783\n",
      "density: 13.333333333333334 15.555555555555555 185.80927163070854 183.19796654265727\n",
      "purity: 0.905355753673232 cluster#: 58\n",
      "nmi: 0.6787956852735361\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 5 50 labels: 6.0 3.0 distance: 0.008569144877281597\n",
      "density: 15.764705882352942 14.666666666666666 117.91481197069093 124.80217363439887\n",
      "purity: 0.9019169821465006 cluster#: 57\n",
      "nmi: 0.6748637942539604\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 6 35 labels: 10.0 10.0 distance: 0.1787071060897621\n",
      "density: 13.75 15.272727272727273 125.19951367783364 103.67758135052283\n",
      "purity: 0.900165499684831 cluster#: 56\n",
      "nmi: 0.6770017108918518\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 7 14 labels: 3.0 3.0 distance: 0.15060242231362228\n",
      "density: 9.454545454545455 15.851851851851851 77.46744945226638 177.84258182949458\n",
      "purity: 0.8987401904995862 cluster#: 55\n",
      "nmi: 0.6787295439552372\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 8 21 labels: 4.0 4.0 distance: 0.03304907038894605\n",
      "density: 12.0 16.956521739130434 208.11462758178894 119.0757932682914\n",
      "purity: 0.8968650088421711 cluster#: 54\n",
      "nmi: 0.6806981982406637\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 10 21 labels: 10.0 2.0 distance: 0.008282626909872748\n",
      "density: 17.44 5.0 149.21136179268214 168.4390977763097\n",
      "purity: 0.8914132835068743 cluster#: 53\n",
      "nmi: 0.6782182161688933\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 11 22 labels: 5.0 5.0 distance: 0.021512238301569318\n",
      "density: 15.0625 17.181818181818183 131.78558798265334 120.45960944585812\n",
      "purity: 0.8903044221498129 cluster#: 52\n",
      "nmi: 0.6807410628010198\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 12 18 labels: 2.0 2.0 distance: 0.13225555250620533\n",
      "density: 8.666666666666666 15.548387096774194 75.65645980788652 143.44471973497346\n",
      "purity: 0.8881535284664757 cluster#: 51\n",
      "nmi: 0.6828964766245647\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 13 18 labels: 7.0 6.0 distance: 0.17181110175927347\n",
      "density: 14.941176470588236 12.8 119.35590441059367 88.74515958333679\n",
      "purity: 0.8894975514167577 cluster#: 50\n",
      "nmi: 0.6824231625245918\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 15 31 labels: 3.0 3.0 distance: 0.070294886676171\n",
      "density: 14.176470588235293 13.714285714285714 122.51434427021577 141.60820882794388\n",
      "purity: 0.8982458791377618 cluster#: 49\n",
      "nmi: 0.6860243840617944\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 16 18 labels: 0.0 0.0 distance: 0.1964474003966227\n",
      "density: 13.090909090909092 15.428571428571429 132.7311390626946 160.3235954423079\n",
      "purity: 0.8961260016197986 cluster#: 48\n",
      "nmi: 0.6885986262005742\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 17 29 labels: 9.0 9.0 distance: 0.2188036067571495\n",
      "density: 11.23076923076923 15.454545454545455 84.57467765416358 124.08558656619863\n",
      "purity: 0.8939159165478793 cluster#: 47\n",
      "nmi: 0.6906069722134669\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 18 42 labels: 9.0 9.0 distance: 0.01980749892016608\n",
      "density: 10.5 13.090909090909092 82.71930708708754 123.17144043616824\n",
      "purity: 0.8931139129770054 cluster#: 46\n",
      "nmi: 0.69247401131501\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 19 33 labels: 8.0 6.0 distance: 0.00013380736018372733\n",
      "density: 2.0 15.72972972972973 786.0715405585867 129.92928854867668\n",
      "purity: 0.8892071350671851 cluster#: 45\n",
      "nmi: 0.690705978953587\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 20 40 labels: 0.0 0.0 distance: 0.21595999474528577\n",
      "density: 11.857142857142858 13.555555555555555 142.91924972400858 220.87770094110817\n",
      "purity: 0.8866891154096211 cluster#: 44\n",
      "nmi: 0.6926335670962648\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 22 31 labels: 5.0 5.0 distance: 0.033687820005690115\n",
      "density: 18.0 12.88888888888889 157.28106030183878 124.88392120958287\n",
      "purity: 0.8840539785586821 cluster#: 43\n",
      "nmi: 0.6951204463088925\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 23 40 labels: 0.0 0.0 distance: 0.08895456286660795\n",
      "density: 14.5 17.428571428571427 148.11774450971387 171.5774200556735\n",
      "purity: 0.8812933590005555 cluster#: 42\n",
      "nmi: 0.6973744486236791\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 24 3 labels: 4.0 4.0 distance: 0.4400245195119326\n",
      "density: 13.666666666666666 9.421052631578947 104.79304759252106 67.64413703564865\n",
      "purity: 0.8783980750737397 cluster#: 41\n",
      "nmi: 0.7010916589745498\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 25 26 labels: 8.0 8.0 distance: 0.0011000431344931553\n",
      "density: 15.6875 14.903225806451612 104.46211482129647 264.2564267339374\n",
      "purity: 0.8826052907754679 cluster#: 40\n",
      "nmi: 0.7025990947156555\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 30 5 labels: 11.0 3.0 distance: 0.002212490176453153\n",
      "density: 4.666666666666667 7.835616438356165 143.1648868365414 57.3169969736634\n",
      "purity: 0.8872351611930759 cluster#: 39\n",
      "nmi: 0.6990208587921476\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 35 38 labels: 10.0 10.0 distance: 0.03247239689827159\n",
      "density: 15.368421052631579 12.25 109.21438525056475 96.11636865559129\n",
      "purity: 0.8879450789981467 cluster#: 38\n",
      "nmi: 0.7009272277714714\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 2 33 labels: 1.0 1.0 distance: 0.001120238360609472\n",
      "density: 10.03921568627451 16.818181818181817 118.34524530602944 424.05398714593815\n",
      "purity: 0.8912438604095412 cluster#: 37\n",
      "nmi: 0.703708059117661\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 3 35 labels: 4.0 4.0 distance: 0.12054688200053416\n",
      "density: 9.96774193548387 13.875 59.91031036971473 129.41785075069447\n",
      "purity: 0.8882228565320284 cluster#: 36\n",
      "nmi: 0.7073818673205347\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 4 28 labels: 1.0 1.0 distance: 0.09339374222663617\n",
      "density: 11.282051282051283 8.0 116.80631054915236 114.09159551332702\n",
      "purity: 0.8855786744109655 cluster#: 35\n",
      "nmi: 0.7093191608668159\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 5 25 labels: 3.0 8.0 distance: 0.03335148466784149\n",
      "density: 7.443037974683544 8.73015873015873 53.52143666084926 55.19169985434738\n",
      "purity: 0.887693354669282 cluster#: 34\n",
      "nmi: 0.7036314925872779\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 6 32 labels: 10.0 10.0 distance: 0.08455086787987995\n",
      "density: 8.736842105263158 11.62962962962963 66.48955247058998 80.54946687990956\n",
      "purity: 0.8852172688472757 cluster#: 33\n",
      "nmi: 0.7089700810615065\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 7 5 labels: 3.0 8.0 distance: 0.0007050646979564452\n",
      "density: 6.0 6.056338028169014 39.7782087056511 35.65598808526816\n",
      "purity: 0.886126179926148 cluster#: 32\n",
      "nmi: 0.709255127851192\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 9 31 labels: 10.0 2.0 distance: 0.009441652689357257\n",
      "density: 15.225806451612904 17.416666666666668 123.90889880622134 219.1931938199704\n",
      "purity: 0.87583172913513 cluster#: 31\n",
      "nmi: 0.7070139180346213\n",
      "*********************************\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*****iteration 33 ***********\n",
      "clusters: 10 24 labels: 5.0 5.0 distance: 0.0006421371916266977\n",
      "density: 10.62962962962963 16.642857142857142 83.95619825313258 129.41166224786477\n",
      "purity: 0.8725359063152742 cluster#: 30\n",
      "nmi: 0.7116946928565988\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 11 13 labels: 2.0 2.0 distance: 0.017943970206782837\n",
      "density: 4.558139534883721 17.565217391304348 31.92319143677915 163.8164198566353\n",
      "purity: 0.8681405927399388 cluster#: 29\n",
      "nmi: 0.7159285513440584\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 12 1 labels: 7.0 7.0 distance: 0.18257856396731734\n",
      "density: 10.142857142857142 12.785714285714286 62.4494538678009 79.13222395724594\n",
      "purity: 0.8757612601677257 cluster#: 28\n",
      "nmi: 0.7197342045324172\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 13 18 labels: 0.0 0.0 distance: 0.0023458500657986816\n",
      "density: 10.418604651162791 3.0 88.43758437006043 34.78380863715375\n",
      "purity: 0.871159825359123 cluster#: 27\n",
      "nmi: 0.7211186868440052\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 15 14 labels: 9.0 9.0 distance: 1.1034863145428748\n",
      "density: 4.133333333333334 6.3428571428571425 25.22129940168142 41.56954624986821\n",
      "purity: 0.8669522972746448 cluster#: 26\n",
      "nmi: 0.726389286198374\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 1 5 labels: 7.0 3.0 distance: 0.006030651978483971\n",
      "density: 7.742857142857143 4.8 42.90001874135548 28.178538410846322\n",
      "purity: 0.8729472145624559 cluster#: 25\n",
      "nmi: 0.7252178377438927\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 3 6 labels: 4.0 4.0 distance: 0.001245881883968003\n",
      "density: 10.58974358974359 7.222222222222222 61.029992715818864 85.4479269111276\n",
      "purity: 0.8676533485025583 cluster#: 24\n",
      "nmi: 0.7327586017733371\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 8 15 labels: 5.0 5.0 distance: 0.004539314060256419\n",
      "density: 7.146341463414634 11.365853658536585 55.57204678143475 93.29852673299635\n",
      "purity: 0.8626061098549143 cluster#: 23\n",
      "nmi: 0.7407561915284531\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 10 21 labels: 3.0 7.0 distance: 0.04111015621068917\n",
      "density: 11.0 5.0 83.00179055101731 32.45081719987778\n",
      "purity: 0.8778806846257904 cluster#: 22\n",
      "nmi: 0.7422129838777543\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 11 14 labels: 0.0 0.0 distance: 0.0006061223608502583\n",
      "density: 9.617021276595745 12.9375 81.11463252755445 94.70639249035595\n",
      "purity: 0.8720654791317803 cluster#: 21\n",
      "nmi: 0.7481329871874782\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 12 18 labels: 9.0 9.0 distance: 0.0183694512611503\n",
      "density: 5.425 16.482758620689655 28.55204906773701 103.74113492680786\n",
      "purity: 0.866001321895709 cluster#: 20\n",
      "nmi: 0.7550772784854306\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 13 1 labels: 6.0 3.0 distance: 0.004527134285793504\n",
      "density: 0.75 2.504 60.653413261217565 12.899334682115452\n",
      "purity: 0.8644986691461183 cluster#: 19\n",
      "nmi: 0.7557511990104576\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 1 14 labels: 3.0 9.0 distance: 0.00021078416609805195\n",
      "density: 2.3241379310344827 12.181818181818182 11.651395569949727 518.1772319441576\n",
      "purity: 0.8860851258566671 cluster#: 18\n",
      "nmi: 0.7550528073882291\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 1 6 labels: 3.0 3.0 distance: 3.170567471561916e-05\n",
      "density: 2.391025641025641 1.0 11.351522357992707 634.2174126519146\n",
      "purity: 0.8796532463053165 cluster#: 17\n",
      "nmi: 0.7556936042119397\n",
      "*********************************\n",
      "BREAK1 17 17 12\n"
     ]
    }
   ],
   "source": [
    "activity_size = 12\n",
    "clusters = np.array(parts)\n",
    "\n",
    "sim_matrix1 = np.array(sim_matrix)\n",
    "nonZ_sim = sim_matrix1[np.nonzero(sim_matrix1)]\n",
    "\n",
    "w_density1 = np.array(w_density)\n",
    "density1 = np.array(density)\n",
    "\n",
    "threshold = 0# np.nanmedian(nonZ_sim)\n",
    "itr =0\n",
    "curr_size = len(set(clusters))\n",
    "prev_size = 0\n",
    "while True:\n",
    "    \n",
    "    if ((curr_size == prev_size) | (curr_size <= activity_size)):\n",
    "        print('BREAK1',prev_size,curr_size,activity_size)\n",
    "        break\n",
    "    else: \n",
    "        prev_size = curr_size\n",
    "        \n",
    "    cluster_iter = 0\n",
    "    while((cluster_iter < curr_size) & (curr_size > activity_size)):\n",
    "        \n",
    "        if not np.max(sim_matrix1[cluster_iter][:]):\n",
    "            #print('BREAK2','max=',np.max(sim_matrix1[cluster_iter][:]))\n",
    "            cluster_iter += 1\n",
    "            continue\n",
    "   \n",
    "        max_indx = np.nanargmax(sim_matrix1[cluster_iter][:])\n",
    "    \n",
    "        if sim_matrix1[cluster_iter][max_indx]>threshold:\n",
    "            if max_indx>cluster_iter:  \n",
    "                i1 = cluster_iter\n",
    "                i2 = max_indx\n",
    "            else:\n",
    "                i1 = max_indx\n",
    "                i2 = cluster_iter\n",
    "            \n",
    "            itr +=1\n",
    "            \n",
    "            l =np.zeros((curr_size))\n",
    "            cluster_size = np.zeros((curr_size))\n",
    "            for k in range(curr_size):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                cluster_size[k] = len(part)\n",
    "                vote = np.zeros(len(set(Y)))\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                l[k] = np.argmax(vote)\n",
    "                \n",
    "            print('*****iteration',itr,'***********')\n",
    "\n",
    "            print('clusters:',cluster_iter,max_indx,'labels:',l[cluster_iter],l[max_indx],'distance:', \n",
    "                 sim_matrix1[cluster_iter][max_indx])\n",
    "            print('density:',density1[cluster_iter][cluster_iter]/cluster_size[cluster_iter],\n",
    "                  density1[max_indx][max_indx]/cluster_size[max_indx],w_density1[cluster_iter][cluster_iter]/cluster_size[cluster_iter],\n",
    "                  w_density1[max_indx][max_indx]/cluster_size[max_indx])\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "            \n",
    "            curr_size = len(set(clusters))\n",
    "            purity = np.zeros((curr_size))\n",
    "            for k in range(curr_size):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = np.zeros(len(set(Y)))\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "\n",
    "            print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            print('nmi:', normalized_mutual_info_score(clusters,Y,average_method='arithmetic'))\n",
    "\n",
    "            print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i1][i] += w_density1[i2][i]\n",
    "                w_density1[i][i1] += w_density1[i][i2]\n",
    "                density1[i1][i] += density1[i2][i]\n",
    "                density1[i][i1] += density1[i][i2]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "            \n",
    "        cluster_iter +=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pos = nx.spring_layout(G)  # compute graph layout\n",
    "fig= plt.figure(figsize=(20, 20))  # image is 8 x 8 inches\n",
    "plt.axis('off')\n",
    "nx.draw_networkx_nodes(G, pos, node_size=10, cmap=plt.cm.RdYlBu, node_color=clusters)\n",
    "nx.draw_networkx_edges(G, pos, alpha=0.3)\n",
    "plt.show(G)\n",
    "fig.savefig('net.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "options = {\n",
    "    'node_color': 'black',\n",
    "    'node_size': 50,\n",
    "    'line_color': 'grey',\n",
    "    'linewidths': 0,\n",
    "    'width': 0.1,\n",
    "}\n",
    "nx.draw(G, **options)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Lying Posture Tracking/figures/charts_Philips.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "import numpy as np\n",
    "from scipy import stats\n",
    "from scipy import integrate\n",
    "from IPython.display import HTML, display\n",
    "from scipy.stats import norm\n",
    "from scipy.stats import t as the"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "table = pd.read_csv('C:/Users/Paris/cm_et_int.csv', header = None)\n",
    "lt = pd.DataFrame(table.iloc[0:4,0:4])\n",
    "rt = pd.DataFrame(table.iloc[4:8,0:4])\n",
    "c = pd.DataFrame(table.iloc[8:12,0:4])\n",
    "lw = pd.DataFrame(table.iloc[12:16,0:4])\n",
    "rw = pd.DataFrame(table.iloc[16:20,0:4])\n",
    "\n",
    "table1 = pd.read_csv('C:/Users/Paris/cm_lstm_int.csv', header = None)\n",
    "lt1 = pd.DataFrame(table1.iloc[0:4,0:4])\n",
    "rt1 = pd.DataFrame(table1.iloc[4:8,0:4])\n",
    "c1 = pd.DataFrame(table1.iloc[8:12,0:4])\n",
    "lw1 = pd.DataFrame(table1.iloc[12:16,0:4])\n",
    "rw1 = pd.DataFrame(table1.iloc[16:20,0:4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 504x216 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.subplots(figsize=(7,3))\n",
    "sns.set(font_scale=2)\n",
    "data = [lt,rt,lw,rw,c]\n",
    "names = ['lt','rt','lw','rw','c']\n",
    "data1 = [lt1,rt1,lw1,rw1,c1]\n",
    "ticksy = ['Prone','Supine','Leftside','Rightside']\n",
    "ticksx = ['Leftside','Supine','Prone','Rightside']\n",
    "\n",
    "for i,name in enumerate(names):\n",
    "    ax = sns.heatmap(data1[i], cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksy, yticklabels=ticksy)\n",
    "    ax.xaxis.tick_top()\n",
    "    #plt.yticks([0.2,1.1,2.1,3.1],rotation=90) \n",
    "    plt.ylabel('Predicted',size=25)\n",
    "    plt.xlabel('Actual', size=25)\n",
    "    ax.xaxis.set_label_position('top') \n",
    "    plt.savefig('cmlstm_'+name+'_int.pdf', bbox_inches = 'tight')\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Paris\\Anaconda3\\lib\\site-packages\\matplotlib\\figure.py:2369: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x432 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "data = [lt,rt,lw,rw]\n",
    "name = 'cm_et_int.pdf'\n",
    "data1 = [lt1,rt1,lw1,rw1]\n",
    "name1 = 'cm_lstm_int.pdf'\n",
    "ticksy = ['Prone','Supine','Leftside','Rightside']\n",
    "ticksx = ['Prone','Supine','Leftside','Rightside']\n",
    "locations = ['Left thigh','Right thigh','Left wrist','Right wrist']\n",
    "fig, axn = plt.subplots(2, 2, figsize=(15,6),sharex=True, sharey=True)\n",
    "cbar_ax = fig.add_axes([.91, .3, .03, .4])\n",
    "\n",
    "for i, ax in enumerate(axn.flat):\n",
    "    if i+1 != 6:\n",
    "        loc = locations[i]\n",
    "        df = data1[i]\n",
    "        sns.set(font_scale=2)\n",
    "        ax = sns.heatmap(df, ax=ax,\n",
    "                    cbar=i == 0,\n",
    "                    cbar_ax=None if i else cbar_ax,\n",
    "                    cmap=\"GnBu\",annot=True, xticklabels=ticksx,\n",
    "                    yticklabels=ticksy)\n",
    "        ax.set_title(loc)\n",
    "        \n",
    "        if i+1==4:\n",
    "            ax.set_xlabel('Actual', size=25)\n",
    "            ax.set_ylabel('Predicted', size=25)\n",
    "        if i+1 in [3,5]:\n",
    "            ax.set_xlabel('Actual', size=20)\n",
    "        if i+1 in [1]:\n",
    "            ax.set_ylabel('Predicted', size=20)\n",
    "\n",
    "fig.tight_layout(rect=[0, 0, .9, 1])\n",
    "plt.savefig(name1, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "table = pd.read_csv('C:/Users/Paris/cm_et.csv', header = None)\n",
    "lt = pd.DataFrame(table.iloc[0:3,0:3])\n",
    "rt = pd.DataFrame(table.iloc[3:6,0:3])\n",
    "lan = pd.DataFrame(table.iloc[6:9,0:3])\n",
    "ran = pd.DataFrame(table.iloc[9:12,0:3])\n",
    "c = pd.DataFrame(table.iloc[12:15,0:4])\n",
    "lar = pd.DataFrame(table.iloc[15:18,0:4])\n",
    "rar = pd.DataFrame(table.iloc[18:21,0:4])\n",
    "lw = pd.DataFrame(table.iloc[21:24,0:4])\n",
    "rw = pd.DataFrame(table.iloc[24:27,0:4])\n",
    "\n",
    "table1 = pd.read_csv('C:/Users/Paris/cm_lstm.csv', header = None)\n",
    "lt1 = pd.DataFrame(table1.iloc[0:3,0:3])\n",
    "rt1 = pd.DataFrame(table1.iloc[3:6,0:3])\n",
    "lan1 = pd.DataFrame(table1.iloc[6:9,0:3])\n",
    "ran1 = pd.DataFrame(table1.iloc[9:12,0:3])\n",
    "c1 = pd.DataFrame(table1.iloc[12:15,0:4])\n",
    "lar1 = pd.DataFrame(table1.iloc[15:18,0:4])\n",
    "rar1 = pd.DataFrame(table1.iloc[18:21,0:4])\n",
    "lw1 = pd.DataFrame(table1.iloc[21:24,0:4])\n",
    "rw1 = pd.DataFrame(table1.iloc[24:27,0:4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.subplots(figsize=(4,2))\n",
    "sns.set(font_scale=2)\n",
    "data = [lt,rt,lan,ran,lar,rar,lw,rw,c]\n",
    "names = ['lt','rt','lan','ran','lar','rar','lw','rw','c']\n",
    "data1 = [lt1,rt1,lan1,ran1,lar1,rar1,lw1,rw1,c1]\n",
    "ticksy = ['Prone','Supine','Leftside']\n",
    "ticksx = ['Leftside','Supine','Prone']\n",
    "\n",
    "for i,name in enumerate(names):\n",
    "    ax = sns.heatmap(data1[i], cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksy, yticklabels=ticksy, vmin=0, vmax=80)\n",
    "    ax.xaxis.tick_top()\n",
    "    #plt.yticks([0.2,1.1,2.1],rotation=90) \n",
    "    plt.ylabel('Predicted',size=25)\n",
    "    plt.xlabel('Actual', size=25)\n",
    "    ax.xaxis.set_label_position('top') \n",
    "    plt.savefig('cmet_'+name+'.pdf', bbox_inches = 'tight')\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.subplots(figsize=(12,6))\n",
    "sns.set(font_scale=4)\n",
    "ax = sns.heatmap(data1[i], cmap=\"GnBu\", annot=True, cbar_kws = dict(use_gridspec=False,location=\"top\"))\n",
    "ax.xaxis.tick_top()\n",
    "ax.xaxis.set_label_position('top') \n",
    "plt.savefig('cbar.pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "IndexError",
     "evalue": "list index out of range",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-4-f6f91a149dde>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m     16\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mi\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0max\u001b[0m \u001b[1;32min\u001b[0m \u001b[0menumerate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0maxn\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mflat\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     17\u001b[0m     \u001b[0mloc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mlocations\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mi\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 18\u001b[1;33m     \u001b[0mdf\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mdata1\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mi\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     19\u001b[0m     \u001b[0msns\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mset\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfont_scale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     20\u001b[0m     ax = sns.heatmap(df, ax=ax,\n",
      "\u001b[1;31mIndexError\u001b[0m: list index out of range"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x432 with 10 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "data = [lt,rt,lan,ran,lar,rar,lw,rw]\n",
    "name = 'cm_et.pdf'\n",
    "data1 = [lt1,rt1,lan1,ran1,lar1,rar1,lw1,rw1]\n",
    "name1 = 'cm_lstm.pdf'\n",
    "ticksy = ['Prone','Supine','Leftside']\n",
    "ticksx = ['Prone','Supine','Leftside']\n",
    "locations = ['Left thigh','Right thigh','Left ankle','Right ankle',\n",
    "             'chest','Left arm','Right arm','Left wrist','Right wrist']\n",
    "fig, axn = plt.subplots(3, 3, figsize=(20,6),sharex=True, sharey=True)\n",
    "cbar_ax = fig.add_axes([.91, .3, .03, .4])\n",
    "\n",
    "for i, ax in enumerate(axn.flat):\n",
    "    loc = locations[i]\n",
    "    df = data1[i]\n",
    "    sns.set(font_scale=2)\n",
    "    ax = sns.heatmap(df, ax=ax,\n",
    "                cbar=i == 0,\n",
    "                cbar_ax=None if i else cbar_ax,\n",
    "                cmap=\"GnBu\",annot=True, xticklabels=ticksx,\n",
    "                yticklabels=ticksy)\n",
    "    ax.set_title(loc)\n",
    "    if i+1==5:\n",
    "        ax.set_xlabel('Actual', size=25)\n",
    "        ax.set_ylabel('Predicted', size=25)\n",
    "    if i+1 in [6,7,8]:\n",
    "        ax.set_xlabel('Actual', size=25)\n",
    "    if i+1 in [1]:\n",
    "        ax.set_ylabel('Predicted', size=25)\n",
    "\n",
    "fig.tight_layout(rect=[0, 0, .9, 1])\n",
    "plt.savefig(name1, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig, (ax1, ax2, ax3, ax4) = plt.subplots(4, 1, sharex=True, figsize=(10,8)) \n",
    "plt.subplots(figsize=(12,8))\n",
    "locations = ['lt','rt','lan','ran','c','lar','rar','lw','rw']\n",
    "data = [lt,rt,lan,ran,c,lar,rar,lw,rw]\n",
    "for i,loc in enumerate(locations):\n",
    "    name = 'cm_et_'+loc+'.pdf'\n",
    "    d = data[i]\n",
    "    plt.subplot(3, 3, i+1)\n",
    "    sns.set(font_scale=1.5)\n",
    "    ticksy = ['Prone','Supine','Leftside']\n",
    "    ticksx = ['Prone','Supine','Leftside']\n",
    "    if i+1==1:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksx, yticklabels=ticksy)\n",
    "        plt.ylabel('Predicted',size=20)\n",
    "        ax.xaxis.tick_top()\n",
    "        plt.xlabel('Actual', size=20)\n",
    "        ax.xaxis.set_label_position('top') \n",
    "        \n",
    "    if i+1 in [4,7]:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=False, yticklabels=ticksy)\n",
    "        plt.ylabel('Predicted',size=20)\n",
    "        \n",
    "    if i+1 in [2,3]:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksx, yticklabels=False)\n",
    "        ax.xaxis.tick_top()\n",
    "        plt.xlabel('Actual', size=20)\n",
    "        ax.xaxis.set_label_position('top') \n",
    "        \n",
    "    if i+1 in [5,6,8,9]:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=False, yticklabels=False)\n",
    "    #plt.savefig(name, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'lt' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-2-045d672c568f>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msubplots\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m5\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      6\u001b[0m \u001b[0msns\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mset\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfont_scale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1.5\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 7\u001b[1;33m \u001b[0mdata\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mlt\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrt\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlan\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mran\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlar\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrar\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlw\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrw\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mc\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      8\u001b[0m \u001b[0mnames\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'lt'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'rt'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'lan'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'ran'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'lar'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'rar'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'lw'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'rw'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'c'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      9\u001b[0m \u001b[0mdata1\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mlt1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrt1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlan1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mran1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlar1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrar1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlw1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrw1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mc1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 'lt' is not defined"
     ]
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "plt.subplots(figsize=(5,2))\n",
    "sns.set(font_scale=1.5)\n",
    "data = [lt,rt,lan,ran,lar,rar,lw,rw,c]\n",
    "names = ['lt','rt','lan','ran','lar','rar','lw','rw','c']\n",
    "data1 = [lt1,rt1,lan1,ran1,lar1,rar1,lw1,rw1,c1]\n",
    "ticksy = ['Prone','Supine','Leftside']\n",
    "ticksx = ['Leftside','Supine','Prone']\n",
    "ticksy = ['Prone','Supine','Leftside','Rightside']\n",
    "ticksx = ['Rightside','Leftside','Supine','Prone']\n",
    "\n",
    "for i,name in enumerate(names):\n",
    "    ax = sns.heatmap(data[i], cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksy, yticklabels=ticksy)\n",
    "    ax.xaxis.tick_top()\n",
    "    #plt.yticks([0.2,1.1,2.1,3.1],rotation=90) \n",
    "    plt.ylabel('Predicted',size=20)\n",
    "    plt.xlabel('Actual', size=20)\n",
    "    ax.xaxis.set_label_position('top') \n",
    "    plt.savefig('cmet_'+name+'_int.pdf', bbox_inches = 'tight')\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "15\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "table1 = pd.read_csv('C:/Users/Paris/dt_param1_wrist.csv', header = None)\n",
    "table2 = pd.read_csv('C:/Users/Paris/dt_param1_chest.csv', header = None)\n",
    "table3 = pd.read_csv('C:/Users/Paris/dt_param1_thigh.csv', header = None)\n",
    "\n",
    "table = table1\n",
    "print(np.argmax(np.array(table)[:,2]))\n",
    "for i in range(table.shape[1]):\n",
    "    (table.iloc[:,i]).apply(lambda x:float(x))   \n",
    "\n",
    "for i in range(table.shape[1]):\n",
    "    (table.iloc[:,i]).apply(lambda x:float(x))\n",
    "\n",
    "table = table*100\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "plt.plot(np.array(table)[:,2], color=\"lightgreen\")\n",
    "plt.plot(np.argmax(np.array(table)[:,2]), np.max(np.array(table)[:,2]), \"x\",color=\"red\")\n",
    "plt.xlabel('Number of Trees',fontsize=25)\n",
    "plt.ylabel('F1-Score (%)',fontsize=25)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.savefig('Dropbox\\\\fb_param1_thigh.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "89.55615829999999"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(table)[15,2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['Accuracy','Balanced Accuracy','F1-Score']\n",
    "table = table2\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "\n",
    "pattern = ['xxxxxx','---','/']\n",
    "for i in range(3):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-50,bar_width,alpha=opacity,label=metrics[i], \n",
    "           yerr =[neg,table[i+3]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('Mean Perfomance(%)',fontsize=25)\n",
    "     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Left Thigh','Right Thigh','Left Ankle','Right Ankle',\n",
    "                              'Chest', 'Left Arm', 'Right Arm', 'Left Wrist','Right Wrist'), \n",
    "           fontsize=20, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 60, step=10),('50','60','70','80','90','100'),fontsize=20)\n",
    "plt.legend(loc='best', ncol=3,fontsize=20,bbox_to_anchor=(.8,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('FB_loso.png')\n",
    "plt.savefig('Dropbox\\FB_loso.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "metadata": {},
   "outputs": [],
   "source": [
    "table1_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/kfold/eval_lstm.csv', header = None)\n",
    "table2_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/LOSO/eval_lstm.csv', header = None)\n",
    "table3_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/kfold/eval_fb.csv', header = None)\n",
    "table4_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/LOSO/eval_fb.csv', header = None)\n",
    "\n",
    "for i in range(table1_old.shape[1]):\n",
    "    (table1_old.iloc[:,i]).apply(lambda x:float(x))    \n",
    "for i in range(table2_old.shape[1]):\n",
    "    table2_old.iloc[:,i].apply(lambda x:float(x))  \n",
    "    \n",
    "for i in range(table3_old.shape[1]):\n",
    "    (table3_old.iloc[:,i]).apply(lambda x:float(x))    \n",
    "for i in range(table4_old.shape[1]):\n",
    "    table4_old.iloc[:,i].apply(lambda x:float(x))  \n",
    "    \n",
    "table1_new = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/kfold/eval_lstm_new.csv', header = None)\n",
    "table2_new = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/LOSO/eval_lstm_new.csv', header = None)\n",
    "\n",
    "for i in range(table1_new.shape[1]):\n",
    "    (table1_new.iloc[:,i]).apply(lambda x:float(x))    \n",
    "for i in range(table2_new.shape[1]):\n",
    "    table2_new.iloc[:,i].apply(lambda x:float(x))   \n",
    "    \n",
    "       \n",
    "table1_old = table1_old*100\n",
    "table2_old = table2_old*100  \n",
    "\n",
    "table3_old = table3_old*100\n",
    "table4_old = table4_old*100  \n",
    "\n",
    "table1_new = table1_new*100\n",
    "table2_new = table2_new*100   \n",
    "\n",
    "table3 = pd.concat([table3_old.iloc[:,2], table1_old.iloc[:,2], table1_new.iloc[:,2],\n",
    "                    table3_old.iloc[:,5], table1_old.iloc[:,5], table1_new.iloc[:,5]], axis=1)\n",
    "table4 = pd.concat([table4_old.iloc[:,2], table2_old.iloc[:,2], table2_new.iloc[:,2],\n",
    "                   table4_old.iloc[:,5], table2_old.iloc[:,5], table1_new.iloc[:,5]], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 225,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['FB (10 fold)', 'LSTM Fixed LR (10 fold)', 'LSTM Adaptive LR (10 fold)']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['....................', '........', '']\n",
    "for i in range(3):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i],bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+3]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Right Ankle', 'Right Thigh','Left Thigh', 'Left Ankle', \n",
    "                                'Left Wrist','Left Arm','Chest','Right Wrist', 'Right Arm'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 120, step=20), fontsize=20)\n",
    "plt.legend(loc='best', ncol=3,fontsize=20, bbox_to_anchor=(.95,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('ALL_10Fold.png')\n",
    "plt.savefig('Dropbox\\ALL_10Fold.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 226,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['FB (LOSO)','LSTM Fixed LR (LOSO)', 'LSTM Adaptive LR (LOSO)']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['....................','........', '']\n",
    "for i in range(3):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i],bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+3]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Right Ankle', 'Right Thigh','Left Thigh', 'Left Ankle', \n",
    "                                'Left Wrist','Left Arm','Chest','Right Wrist', 'Right Arm'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 120, step=20), fontsize=20)\n",
    "plt.legend(loc='best', ncol=3,fontsize=20, bbox_to_anchor=(.95,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('ALL_LOSO.png')\n",
    "plt.savefig('Dropbox\\ALL_LOSO.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "root = 'C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new1/'\n",
    "#lstm_kfold = pd.read_csv(root+'kfold/adam_eval_lstm.csv', header = None)\n",
    "#lstm_loso = pd.read_csv(root+'LOSO/adam_eval_lstm.csv', header = None)\n",
    "fb_kfold = pd.read_csv(root+'kfold/dt_eval_fb.csv', header = None)\n",
    "fb_loso = pd.read_csv(root+'LOSO/eval_fb.csv', header = None)\n",
    "lstm_adp_kfold = pd.read_csv(root+'kfold/decay_eval_lstm.csv', header = None)\n",
    "lstm_adp_loso = pd.read_csv(root+'LOSO/decay_eval_lstm.csv', header = None)\n",
    "fb_lda_kfold = pd.read_csv(root+'kfold/lda_eval_fb.csv', header = None)\n",
    "fb_lda_loso = pd.read_csv(root+'LOSO/lda_eval_fb.csv', header = None)\n",
    "\n",
    "def maketable(table):\n",
    "    for i in range(table.shape[1]):\n",
    "        (table.iloc[:,i]).apply(lambda x:float(x))  \n",
    "    table = table*100\n",
    "    return table\n",
    "\n",
    "#lstm_kfold = maketable(lstm_kfold)\n",
    "#lstm_loso = maketable(lstm_loso)\n",
    "fb_kfold = maketable(fb_kfold)\n",
    "fb_loso = maketable(fb_loso)\n",
    "lstm_adp_kfold = maketable(lstm_adp_kfold)\n",
    "lstm_adp_loso = maketable(lstm_adp_loso)\n",
    "fb_lda_kfold = maketable(fb_lda_kfold)\n",
    "fb_lda_loso = maketable(fb_lda_loso)\n",
    "\n",
    "\n",
    "\n",
    "#table_kfold = pd.concat([lstm_kfold.iloc[:,2], fb_kfold.iloc[:,2], lstm_adp_kfold.iloc[:,2], fb_lda_kfold.iloc[:,2],\n",
    "#                   lstm_kfold.iloc[:,5], fb_kfold.iloc[:,5], lstm_adp_kfold.iloc[:,5], fb_lda_kfold.iloc[:,5]], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'table_kfold' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-44-fa1740a3732e>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[0mopacity\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mmetrics\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'LSTM'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'AdaLSTM'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'LDA'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'Ensemble Tree'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 5\u001b[1;33m \u001b[0mtable\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mtable_kfold\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      6\u001b[0m \u001b[0mneg\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mzeros\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtable\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      7\u001b[0m \u001b[0mindex\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtable\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 'table_kfold' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['LSTM', 'AdaLSTM','LDA', 'Ensemble Tree']\n",
    "table = table_kfold\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['....................','...........','.....', '']\n",
    "for i in range(4):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i],bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+4]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Right Ankle', 'Right Thigh','Left Thigh', 'Left Ankle', \n",
    "                                'Left Wrist','Left Arm','Chest','Right Wrist', 'Right Arm'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 120, step=20), fontsize=20)\n",
    "plt.legend(loc='best', ncol=4,fontsize=20, bbox_to_anchor=(.88,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('ALL_kfold.png')\n",
    "plt.savefig('Dropbox\\ALL_kfold.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "table_loso = pd.concat([lstm_adp_loso.iloc[:,2], fb_loso.iloc[:,2],\n",
    "                  lstm_adp_loso.iloc[:,5], fb_loso.iloc[:,5]], axis=1)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,6))\n",
    "bar_width = 0.3\n",
    "opacity = 1\n",
    "metrics = ['AdaLSTM', 'Ensemble Tree']\n",
    "table = table_loso\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['xxxxxx','/']\n",
    "for i in range(2):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-50,bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+2]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ 0.5*bar_width, ('Left Thigh', 'Right Thigh','Left Ankle', 'Right Ankle', \n",
    "                                'Chest','Left Arm','Right Arm','Left Wrist', 'Right Wrist'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=90)\n",
    "plt.yticks(np.arange(0, 60, step=10), ('50','60','70','80','90','100'),fontsize=20)\n",
    "plt.legend(loc='best', ncol=4,fontsize=15, bbox_to_anchor=(1.,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('FB_LSTM.png')\n",
    "plt.savefig('Dropbox\\FB_LSTM.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(10,6))\n",
    "bar_width = 0.3\n",
    "opacity = 1\n",
    "metrics = ['Upper','Feature Based']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "\n",
    "for i in range(2):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-40,bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table[i+2]],edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=30)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=30)\n",
    "     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW'), \n",
    "           fontsize=25, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 90, step=20),('40','60','70','80','100'),fontsize=25)\n",
    "plt.legend(loc='upper right', ncol=1,fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('LSTM_FB.png')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### fig, ax = plt.subplots(figsize=(8,6))\n",
    "bar_width = 0.3\n",
    "opacity = 1\n",
    "metrics = ['LSTM','Feature Based']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "\n",
    "for i in range(2):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-40,bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table[i+2]],edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=30)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=30)\n",
    "     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW'), \n",
    "           fontsize=25, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 105, step=20),('40','60','70','80','100'),fontsize=25)\n",
    "plt.legend(loc='upper right', ncol=2,fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('LSTM_FB.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/CCI.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn import metrics\n",
    "from scipy.stats import t as the\n",
    "from sklearn import svm\n",
    "from sklearn.metrics import classification_report, accuracy_score, precision_score, recall_score, f1_score\n",
    "from sklearn import tree\n",
    "from sklearn.neighbors import kneighbors_graph\n",
    "from sklearn.manifold import TSNE\n",
    "from sklearn.decomposition import PCA\n",
    "import matplotlib.pyplot as plt \n",
    "import networkx as nx\n",
    "from sklearn.preprocessing import StandardScaler\n",
    "from itertools import cycle, islice\n",
    "from sklearn import cluster, datasets, mixture\n",
    "import time\n",
    "from sklearn import manifold\n",
    "from networkx.algorithms.community import greedy_modularity_communities\n",
    "from networkx.algorithms.community.centrality import girvan_newman\n",
    "import itertools\n",
    "from networkx.algorithms.community import label_propagation_communities\n",
    "import community\n",
    "from sklearn.metrics.cluster import normalized_mutual_info_score\n",
    "import pickle as pkl\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "from networkx.algorithms.community import greedy_modularity_communities\n",
    "from networkx.algorithms.community.centrality import girvan_newman\n",
    "import itertools\n",
    "from networkx.algorithms.community import label_propagation_communities\n",
    "import community\n",
    "from sklearn.metrics.cluster import normalized_mutual_info_score\n",
    "import math\n",
    "import sklearn\n",
    "from sklearn import preprocessing\n",
    "from sklearn.decomposition import PCA\n",
    "import time\n",
    "from sklearn.manifold import TSNE\n",
    "import numpy as np \n",
    "import seaborn as sns\n",
    "import umap"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********acc*************\n",
      "0.8741839042240289\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********gyr*************\n",
      "0.7934246070196987\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********mag*************\n",
      "0.8678176710066303\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********LA*************\n",
      "0.86435468885273\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********LL*************\n",
      "0.8701326335793348\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********RA*************\n",
      "0.8584077445994939\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********RL*************\n",
      "0.8670252181666903\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:89: RuntimeWarning: invalid value encountered in double_scalars\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/ipykernel_launcher.py:88: RuntimeWarning: invalid value encountered in double_scalars\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********T*************\n",
      "0.8723317975859312\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    }
   ],
   "source": [
    "for unit in ['acc','gyr','mag','LA','LL','RA','RL','T']: \n",
    "    dbfile = open('datasets/das/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,2:], train.iloc[:,0] \n",
    "    nmi_all = []\n",
    "    v_all = []\n",
    "    nmi = []\n",
    "    for i in range(1,9):\n",
    "        sub1_x = np.array(data_x[train.iloc[:,1]==i])\n",
    "        Y_all = np.array(data_y[train.iloc[:,1]==i]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        X_reduced = umap.UMAP().fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        Y = Y_all\n",
    "        \n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= 1/A[i][j])\n",
    "                    distance[i][j] = 1/A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "        \n",
    "        G.remove_nodes_from(list(nx.isolates(G)))\n",
    "        print(list(nx.isolate))\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "        #print(np.mean(purity))\n",
    "        #print(purity)\n",
    "        #print(part_len)\n",
    "        #print(l)\n",
    "        #print(size)\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            #print('*****iteration',iter,'***********')\n",
    "\n",
    "            #print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "\n",
    "            #print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********acc*************\n",
      "0.8398001812358958\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n",
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "**********v*************\n",
      "0.7359849135325743\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    }
   ],
   "source": [
    "for unit in ['acc','v']: \n",
    "    dbfile = open('datasets/smartsocks/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,0:-2], train.iloc[:,-2] #smartsocks\n",
    "\n",
    "    nmi_all = []\n",
    "    v_all = []\n",
    "    ari_all = []\n",
    "    nmi = []\n",
    "    for i in [1,2,3,4,5,6,7,9,10,11,12,14]:\n",
    "        sub1_x = np.array(data_x[train.iloc[:,-1]==i]).astype(np.float64)\n",
    "        Y_all = np.array(data_y[train.iloc[:,-1]==i]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        tsne = manifold.TSNE(n_components=2, init='random',random_state=0, perplexity=20)\n",
    "        X_reduced = tsne.fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        #X = X_all\n",
    "        Y = Y_all\n",
    "        \n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= 1/A[i][j])\n",
    "                    distance[i][j] = 1/A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "        #print(np.mean(purity))\n",
    "        #print(purity)\n",
    "        #print(part_len)\n",
    "        #print(l)\n",
    "        #print(size)\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            #print('*****iteration',iter,'***********')\n",
    "\n",
    "            #print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "\n",
    "            #print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*****iteration 1 ***********\n",
      "clusters: 30 51 labels: 0 1 distance: 0.5280898876404494\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 27 43 labels: 11.0 11.0 distance: 0.5139664804469274\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 14 49 labels: 10.0 10.0 distance: 0.4090909090909091\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 10 50 labels: 9.0 9.0 distance: 0.39759036144578314\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 13 51 labels: 0.0 0.0 distance: 0.38405797101449274\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 34 50 labels: 4.0 4.0 distance: 0.3208955223880597\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 26 36 labels: 5.0 5.0 distance: 0.29411764705882354\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 30 33 labels: 1.0 0.0 distance: 0.291220556745182\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 28 41 labels: 3.0 6.0 distance: 0.2805194805194805\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 6 41 labels: 4.0 4.0 distance: 0.2796352583586626\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 13 30 labels: 0.0 0.0 distance: 0.2660098522167488\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 5 45 labels: 7.0 7.0 distance: 0.2608695652173913\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 29 37 labels: 3.0 3.0 distance: 0.25\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 9 14 labels: 10.0 10.0 distance: 0.24324324324324326\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 1 26 labels: 11.0 11.0 distance: 0.24128686327077747\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 9 21 labels: 10.0 10.0 distance: 0.23921568627450981\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 9 33 labels: 10.0 10.0 distance: 0.3116883116883117\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 3 13 labels: 0.0 0.0 distance: 0.2376237623762376\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 3 17 labels: 0.0 2.0 distance: 0.22727272727272727\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 0 28 labels: 9.0 9.0 distance: 0.22115384615384615\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 0 10 labels: 9.0 9.0 distance: 0.32222222222222224\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 0 12 labels: 9.0 9.0 distance: 0.27058823529411763\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 9 31 labels: 10.0 2.0 distance: 0.2157303370786517\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 28 30 labels: 9.0 9.0 distance: 0.21019108280254778\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 20 24 labels: 5.0 5.0 distance: 0.20711974110032363\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 3 31 labels: 0.0 1.0 distance: 0.2041522491349481\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 0 27 labels: 9.0 9.0 distance: 0.19498607242339833\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 16 22 labels: 6.0 3.0 distance: 0.18181818181818182\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 8 16 labels: 6.0 3.0 distance: 0.33472803347280333\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 3 10 labels: 0.0 2.0 distance: 0.17408123791102514\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 3 7 labels: 0.0 2.0 distance: 0.22482435597189696\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 8 13 labels: 10.0 2.0 distance: 0.16790123456790124\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 12 19 labels: 4.0 4.0 distance: 0.16111111111111112\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 6 12 labels: 4.0 4.0 distance: 0.2265625\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 20 22 labels: 6.0 3.0 distance: 0.13615023474178403\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 7 20 labels: 3.0 3.0 distance: 0.14395886889460155\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 3 9 labels: 0.0 0.0 distance: 0.1276595744680851\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 2 5 labels: 7.0 7.0 distance: 0.12532637075718014\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 16 17 labels: 8.0 8.0 distance: 0.11091854419410745\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 13 15 labels: 5.0 5.0 distance: 0.09495548961424333\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 4 8 labels: 2.0 2.0 distance: 0.09482758620689655\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 3 4 labels: 0.0 2.0 distance: 0.13738019169329074\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 3 14 labels: 0.0 0.0 distance: 0.054628224582701064\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 5 7 labels: 3.0 6.0 distance: 0.03938730853391685\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 9 12 labels: 6.0 8.0 distance: 0.033426183844011144\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 4 26 labels: 5 5 distance: 0.5279187817258884\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 11 52 labels: 3.0 3.0 distance: 0.37815126050420167\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 6 16 labels: 11.0 11.0 distance: 0.3368421052631579\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 6 48 labels: 11.0 11.0 distance: 0.3688760806916426\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 10 30 labels: 10.0 10.0 distance: 0.33217993079584773\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 26 32 labels: 9.0 9.0 distance: 0.301255230125523\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 4 46 labels: 5.0 5.0 distance: 0.3010752688172043\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 1 18 labels: 7.0 7.0 distance: 0.2961165048543689\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 25 34 labels: 9.0 9.0 distance: 0.28923076923076924\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 18 29 labels: 0.0 2.0 distance: 0.28717948717948716\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 4 30 labels: 5.0 5.0 distance: 0.28328611898017\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 7 46 labels: 3.0 3.0 distance: 0.2734584450402145\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 12 41 labels: 3.0 3.0 distance: 0.2702702702702703\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 11 12 labels: 3.0 3.0 distance: 0.46689895470383275\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 15 38 labels: 6.0 6.0 distance: 0.25870646766169153\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 15 32 labels: 6.0 6.0 distance: 0.25806451612903225\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 25 35 labels: 9.0 9.0 distance: 0.25089605734767023\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 12 34 labels: 10.0 10.0 distance: 0.2465753424657534\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 12 39 labels: 10.0 10.0 distance: 0.2838709677419355\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 10 33 labels: 10.0 10.0 distance: 0.24390243902439024\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 10 24 labels: 10.0 9.0 distance: 0.25557809330628806\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 13 15 labels: 6.0 6.0 distance: 0.24242424242424243\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 11 36 labels: 3.0 3.0 distance: 0.2393617021276596\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 21 24 labels: 5.0 5.0 distance: 0.2178988326848249\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 18 29 labels: 1.0 2.0 distance: 0.2175226586102719\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 12 20 labels: 10.0 10.0 distance: 0.21739130434782608\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 18 21 labels: 2.0 2.0 distance: 0.21052631578947367\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 3 18 labels: 1.0 2.0 distance: 0.26595744680851063\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 3 25 labels: 2.0 2.0 distance: 0.31529411764705884\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 3 27 labels: 2.0 2.0 distance: 0.20634920634920634\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 3 27 labels: 2.0 1.0 distance: 0.25442834138486314\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 3 16 labels: 2.0 0.0 distance: 0.19225634178905207\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 12 23 labels: 10.0 10.0 distance: 0.1921921921921922\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 10 12 labels: 10.0 10.0 distance: 0.23647294589178355\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 13 24 labels: 0.0 0.0 distance: 0.18118466898954705\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 3 13 labels: 2.0 0.0 distance: 0.27170868347338933\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 3 15 labels: 2.0 0.0 distance: 0.1908713692946058\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 11 14 labels: 3.0 3.0 distance: 0.1522633744855967\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 10 15 labels: 10.0 9.0 distance: 0.1383399209486166\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 4 19 labels: 5.0 5.0 distance: 0.13577023498694518\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 1 15 labels: 7.0 7.0 distance: 0.135\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 0 15 labels: 8.0 8.0 distance: 0.10699588477366255\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 4 13 labels: 5.0 5.0 distance: 0.10135135135135136\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 7 11 labels: 3.0 3.0 distance: 0.09026128266033254\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 2 5 labels: 4.0 4.0 distance: 0.08488063660477453\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 6 8 labels: 3.0 3.0 distance: 0.06818181818181818\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 3 11 labels: 2.0 0.0 distance: 0.05271317829457364\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 9 13 labels: 8 8 distance: 1.0441176470588236\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 11 36 labels: 1.0 1.0 distance: 0.36548223350253806\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 24 27 labels: 2.0 1.0 distance: 0.338368580060423\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 14 16 labels: 10.0 9.0 distance: 0.31016042780748665\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 24 30 labels: 3.0 3.0 distance: 0.3064516129032258\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 22 23 labels: 0.0 1.0 distance: 0.30303030303030304\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 7 16 labels: 10.0 9.0 distance: 0.30097087378640774\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 4 28 labels: 0.0 0.0 distance: 0.2692307692307692\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 4 27 labels: 0.0 1.0 distance: 0.32653061224489793\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 4 25 labels: 1.0 1.0 distance: 0.3793103448275862\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 14 19 labels: 10.0 10.0 distance: 0.26283367556468173\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 14 17 labels: 10.0 10.0 distance: 0.35443037974683544\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 14 22 labels: 10.0 10.0 distance: 0.27983539094650206\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 19 22 labels: 1.0 0.0 distance: 0.2456813819577735\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 10 15 labels: 9.0 9.0 distance: 0.23423423423423423\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 7 14 labels: 10.0 10.0 distance: 0.23255813953488372\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 7 10 labels: 10.0 9.0 distance: 0.24096385542168675\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 1 15 labels: 3.0 3.0 distance: 0.20915032679738563\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 1 17 labels: 3.0 3.0 distance: 0.3273809523809524\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 4 15 labels: 1.0 0.0 distance: 0.1981981981981982\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 10 11 labels: 1.0 1.0 distance: 0.19289340101522842\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 3 7 labels: 9.0 10.0 distance: 0.1917808219178082\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 0 3 labels: 2.0 10.0 distance: 0.19801980198019803\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 0 8 labels: 10.0 1.0 distance: 0.18006430868167203\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 0 3 labels: 10.0 0.0 distance: 0.19813084112149532\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 1 8 labels: 3.0 3.0 distance: 0.17633410672853828\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 16 49 labels: 10 10 distance: 1.0212765957446808\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 1 24 labels: 1.0 0.0 distance: 0.6268656716417911\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 28 39 labels: 3.0 3.0 distance: 0.5872340425531914\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 28 42 labels: 3.0 3.0 distance: 0.581081081081081\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 29 49 labels: 9.0 5.0 distance: 0.4864864864864865\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 3 29 labels: 5.0 5.0 distance: 0.5277777777777778\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 22 34 labels: 3.0 3.0 distance: 0.4788732394366197\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 3 30 labels: 5.0 9.0 distance: 0.4056603773584906\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 26 36 labels: 10.0 2.0 distance: 0.3424657534246575\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 4 9 labels: 10.0 10.0 distance: 0.3364485981308411\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 4 19 labels: 10.0 9.0 distance: 0.30612244897959184\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 6 10 labels: 10.0 10.0 distance: 0.26455026455026454\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 6 20 labels: 10.0 10.0 distance: 0.3950617283950617\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 6 14 labels: 10.0 10.0 distance: 0.3930131004366812\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 6 14 labels: 10.0 10.0 distance: 0.2631578947368421\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 4 6 labels: 10.0 10.0 distance: 0.2465753424657534\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 3 4 labels: 9.0 10.0 distance: 0.24752475247524752\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 4 18 labels: 2.0 2.0 distance: 0.24545454545454545\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 8 24 labels: 0.0 1.0 distance: 0.24398625429553264\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 1 8 labels: 1.0 0.0 distance: 0.2159827213822894\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 1 32 labels: 0.0 0.0 distance: 0.42424242424242425\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 6 30 labels: 6.0 6.0 distance: 0.2145922746781116\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 6 10 labels: 6.0 6.0 distance: 0.1941747572815534\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 0 16 labels: 1.0 2.0 distance: 0.1897018970189702\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 1 2 labels: 0.0 1.0 distance: 0.1890909090909091\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 2 28 labels: 10.0 2.0 distance: 0.1875\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 3 8 labels: 2.0 2.0 distance: 0.1741424802110818\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 3 24 labels: 2.0 1.0 distance: 0.18092909535452323\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 1 3 labels: 0.0 2.0 distance: 0.24267782426778242\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 6 12 labels: 5.0 5.0 distance: 0.17316017316017315\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 10 12 labels: 3.0 3.0 distance: 0.17297297297297298\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 1 5 labels: 0.0 0.0 distance: 0.15478615071283094\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 2 8 labels: 10.0 5.0 distance: 0.15178571428571427\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 2 15 labels: 10.0 10.0 distance: 0.11556982343499198\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 0 1 labels: 2.0 0.0 distance: 0.11028315946348734\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 0 1 labels: 0.0 10.0 distance: 0.17696629213483145\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 5 6 labels: 3.0 3.0 distance: 0.10631229235880399\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 1 5 labels: 3.0 3.0 distance: 0.15267175572519084\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 1 15 labels: 3.0 3.0 distance: 0.14847161572052403\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 2 14 labels: 6.0 6.0 distance: 0.08872458410351201\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 0 9 labels: 2.0 1.0 distance: 0.07098765432098765\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 4 5 labels: 6.0 6.0 distance: 0.06808510638297872\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 34 51 labels: 0 0 distance: 0.6344086021505376\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 8 17 labels: 5.0 5.0 distance: 0.6083650190114068\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 46 53 labels: 10.0 10.0 distance: 0.5393258426966292\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 4 13 labels: 10.0 1.0 distance: 0.5378151260504201\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 10 43 labels: 9.0 9.0 distance: 0.48044692737430167\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 11 54 labels: 5.0 5.0 distance: 0.44642857142857145\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 2 38 labels: 9.0 9.0 distance: 0.39490445859872614\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 21 31 labels: 0.0 1.0 distance: 0.38\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 6 12 labels: 10.0 2.0 distance: 0.3597122302158273\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 27 38 labels: 3.0 3.0 distance: 0.34812286689419797\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 18 35 labels: 6.0 6.0 distance: 0.3443223443223443\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 17 18 labels: 6.0 6.0 distance: 0.4\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 6 42 labels: 2.0 2.0 distance: 0.30864197530864196\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 6 27 labels: 2.0 10.0 distance: 0.45892351274787535\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 22 25 labels: 0.0 0.0 distance: 0.30303030303030304\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 22 27 labels: 0.0 0.0 distance: 0.3737024221453287\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 12 29 labels: 1.0 1.0 distance: 0.302158273381295\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 12 19 labels: 1.0 0.0 distance: 0.4622222222222222\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 8 11 labels: 5.0 5.0 distance: 0.29239766081871343\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 6 14 labels: 10.0 10.0 distance: 0.2760942760942761\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 4 31 labels: 10.0 10.0 distance: 0.2727272727272727\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 4 30 labels: 10.0 10.0 distance: 0.36363636363636365\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 4 6 labels: 10.0 10.0 distance: 0.28\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 0 10 labels: 0.0 1.0 distance: 0.268370607028754\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 0 17 labels: 1.0 0.0 distance: 0.2957393483709273\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 13 16 labels: 6.0 6.0 distance: 0.25474254742547425\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 4 22 labels: 10.0 2.0 distance: 0.2504970178926441\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 18 20 labels: 3.0 3.0 distance: 0.23433242506811988\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 6 25 labels: 1.0 10.0 distance: 0.21025641025641026\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 26 30 labels: 8.0 8.0 distance: 0.20512820512820512\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 21 29 labels: 3.0 3.0 distance: 0.19254658385093168\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 0 16 labels: 0.0 1.0 distance: 0.18809980806142035\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 0 24 labels: 0.0 1.0 distance: 0.22589531680440772\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 18 19 labels: 10.0 10.0 distance: 0.18352941176470589\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 9 20 labels: 9.0 7.0 distance: 0.17573221757322174\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 7 9 labels: 5.0 7.0 distance: 0.2780487804878049\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 4 17 labels: 10.0 10.0 distance: 0.14855072463768115\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 4 6 labels: 10.0 10.0 distance: 0.1839863713798978\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 5 10 labels: 4.0 4.0 distance: 0.14814814814814814\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 7 10 labels: 6.0 6.0 distance: 0.14285714285714285\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 5 18 labels: 4.0 4.0 distance: 0.12569832402234637\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 10 20 labels: 6.0 6.0 distance: 0.12213740458015267\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 7 10 labels: 6.0 6.0 distance: 0.14339622641509434\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 4 6 labels: 10.0 5.0 distance: 0.11494252873563218\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 11 12 labels: 3.0 3.0 distance: 0.11226611226611227\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 2 4 labels: 9.0 10.0 distance: 0.09774436090225563\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 2 7 labels: 10.0 1.0 distance: 0.20689655172413793\n",
      "*********************************\n",
      "*****iteration 48 ***********\n",
      "clusters: 2 13 labels: 10.0 1.0 distance: 0.24633431085043989\n",
      "*********************************\n",
      "*****iteration 49 ***********\n",
      "clusters: 0 2 labels: 0.0 10.0 distance: 0.12222222222222222\n",
      "*********************************\n",
      "*****iteration 50 ***********\n",
      "clusters: 1 12 labels: 5.0 9.0 distance: 0.09621993127147767\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 7 54 labels: 0 0 distance: 0.5185185185185185\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 22 24 labels: 5.0 5.0 distance: 0.48854961832061067\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 5 25 labels: 10.0 10.0 distance: 0.4161849710982659\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 5 26 labels: 10.0 10.0 distance: 0.3937007874015748\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 27 33 labels: 8.0 8.0 distance: 0.37209302325581395\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 23 29 labels: 1.0 1.0 distance: 0.358974358974359\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 0 3 labels: 9.0 9.0 distance: 0.35036496350364965\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 6 36 labels: 0.0 0.0 distance: 0.3460207612456747\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 14 26 labels: 8.0 8.0 distance: 0.3263157894736842\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 18 19 labels: 3.0 3.0 distance: 0.3179916317991632\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 1 45 labels: 6.0 6.0 distance: 0.3068181818181818\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 36 37 labels: 0.0 2.0 distance: 0.3063583815028902\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 19 21 labels: 2.0 1.0 distance: 0.30039525691699603\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 35 36 labels: 0.0 0.0 distance: 0.2937062937062937\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 31 38 labels: 2.0 0.0 distance: 0.291044776119403\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 15 19 labels: 1.0 2.0 distance: 0.2751677852348993\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 10 16 labels: 9.0 10.0 distance: 0.26294820717131473\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 3 32 labels: 6.0 6.0 distance: 0.2602739726027397\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 22 37 labels: 5.0 5.0 distance: 0.2549019607843137\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 6 40 labels: 0.0 0.0 distance: 0.24210526315789474\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 6 32 labels: 0.0 0.0 distance: 0.26833631484794274\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 21 37 labels: 3.0 3.0 distance: 0.2419753086419753\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 2 11 labels: 1.0 2.0 distance: 0.23529411764705882\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 2 23 labels: 2.0 2.0 distance: 0.24242424242424243\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 7 35 labels: 9.0 5.0 distance: 0.23232323232323232\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 7 10 labels: 5.0 9.0 distance: 0.28440366972477066\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 7 28 labels: 9.0 10.0 distance: 0.3298429319371728\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 0 7 labels: 9.0 9.0 distance: 0.24293785310734464\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 0 8 labels: 9.0 10.0 distance: 0.23283582089552238\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 5 24 labels: 10.0 2.0 distance: 0.20771513353115728\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 0 26 labels: 9.0 10.0 distance: 0.20161290322580644\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 0 5 labels: 9.0 10.0 distance: 0.21863799283154123\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 0 4 labels: 10.0 10.0 distance: 0.21\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 10 17 labels: 4.0 4.0 distance: 0.2\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 5 10 labels: 4.0 4.0 distance: 0.19269102990033224\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 5 23 labels: 4.0 4.0 distance: 0.18584070796460178\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 6 18 labels: 7.0 9.0 distance: 0.17543859649122806\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 0 7 labels: 10.0 10.0 distance: 0.17040358744394618\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 14 15 labels: 5.0 5.0 distance: 0.16990291262135923\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 9 11 labels: 3.0 3.0 distance: 0.16911764705882354\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 1 3 labels: 6.0 6.0 distance: 0.15357142857142858\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 1 14 labels: 6.0 6.0 distance: 0.1575492341356674\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 2 3 labels: 2.0 0.0 distance: 0.14625850340136054\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 2 6 labels: 0.0 1.0 distance: 0.23486238532110093\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 0 2 labels: 10.0 0.0 distance: 0.14814814814814814\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 0 11 labels: 10.0 10.0 distance: 0.167816091954023\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 5 13 labels: 3.0 3.0 distance: 0.13370473537604458\n",
      "*********************************\n",
      "*****iteration 48 ***********\n",
      "clusters: 2 10 labels: 4.0 4.0 distance: 0.10666666666666667\n",
      "*********************************\n",
      "*****iteration 49 ***********\n",
      "clusters: 2 7 labels: 4.0 4.0 distance: 0.1784776902887139\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 0 46 labels: 2 2 distance: 0.4253731343283582\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 12 13 labels: 5.0 5.0 distance: 0.39846743295019155\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 27 44 labels: 6.0 6.0 distance: 0.3411764705882353\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 3 13 labels: 10.0 10.0 distance: 0.32065217391304346\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 3 29 labels: 10.0 10.0 distance: 0.3508771929824561\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 26 30 labels: 6.0 6.0 distance: 0.3023255813953488\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 7 34 labels: 7.0 7.0 distance: 0.2878787878787879\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 24 27 labels: 3.0 3.0 distance: 0.28019323671497587\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 14 15 labels: 3.0 3.0 distance: 0.272\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 21 23 labels: 3.0 3.0 distance: 0.27104722792607805\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 10 25 labels: 0.0 0.0 distance: 0.27058823529411763\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 26 39 labels: 10.0 10.0 distance: 0.24503311258278146\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 9 26 labels: 10.0 10.0 distance: 0.2682926829268293\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 3 9 labels: 10.0 10.0 distance: 0.3076923076923077\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 31 35 labels: 5.0 5.0 distance: 0.24448897795591182\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 0 29 labels: 2.0 2.0 distance: 0.24175824175824176\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 9 18 labels: 0.0 0.0 distance: 0.23651452282157676\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 9 17 labels: 0.0 0.0 distance: 0.2884990253411306\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 8 31 labels: 10.0 2.0 distance: 0.23232323232323232\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 3 8 labels: 10.0 10.0 distance: 0.21483375959079284\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 18 28 labels: 1.0 2.0 distance: 0.21158690176322417\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 0 18 labels: 2.0 2.0 distance: 0.25742574257425743\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 11 15 labels: 6.0 6.0 distance: 0.20261437908496732\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 3 21 labels: 10.0 10.0 distance: 0.19601328903654486\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 14 18 labels: 6.0 6.0 distance: 0.19314641744548286\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 8 15 labels: 0.0 0.0 distance: 0.18614718614718614\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 0 2 labels: 2.0 1.0 distance: 0.18503937007874016\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 7 15 labels: 0.0 0.0 distance: 0.17124394184168013\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 1 4 labels: 3.0 3.0 distance: 0.16352201257861634\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 1 13 labels: 3.0 3.0 distance: 0.1507823613086771\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 9 12 labels: 6.0 6.0 distance: 0.14646464646464646\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 15 17 labels: 5.0 5.0 distance: 0.13257575757575757\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 4 15 labels: 9.0 5.0 distance: 0.13157894736842105\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 0 6 labels: 2.0 0.0 distance: 0.11808118081180811\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 6 15 labels: 9.0 9.0 distance: 0.11059907834101383\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 6 12 labels: 9.0 9.0 distance: 0.19238476953907815\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 8 10 labels: 6.0 6.0 distance: 0.1100196463654224\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 9 11 labels: 3.0 3.0 distance: 0.09444444444444444\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 2 6 labels: 10.0 9.0 distance: 0.09152542372881356\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 1 8 labels: 3.0 3.0 distance: 0.0743801652892562\n",
      "*********************************\n",
      "*****iteration 1 ***********\n",
      "clusters: 4 51 labels: 4 4 distance: 0.6535947712418301\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 45 49 labels: 3.0 3.0 distance: 0.6351351351351351\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/paris/miniconda3/lib/python3.7/site-packages/sklearn/metrics/cluster/supervised.py:844: FutureWarning: The behavior of NMI will change in version 0.22. To match the behavior of 'v_measure_score', NMI will use average_method='arithmetic' by default.\n",
      "  FutureWarning)\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 12 43 labels: 6.0 6.0 distance: 0.5240641711229946\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 34 52 labels: 3.0 3.0 distance: 0.5116279069767442\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 2 10 labels: 4.0 4.0 distance: 0.5\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 9 57 labels: 5.0 5.0 distance: 0.3983402489626556\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 2 4 labels: 4.0 4.0 distance: 0.39543726235741444\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 13 36 labels: 0.0 2.0 distance: 0.38613861386138615\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 2 23 labels: 4.0 4.0 distance: 0.36633663366336633\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 31 40 labels: 3.0 3.0 distance: 0.3573667711598746\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 3 32 labels: 8.0 8.0 distance: 0.35406698564593303\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 13 22 labels: 2.0 2.0 distance: 0.34951456310679613\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 13 16 labels: 2.0 0.0 distance: 0.35782747603833864\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 13 22 labels: 0.0 2.0 distance: 0.3317307692307692\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 11 34 labels: 1.0 10.0 distance: 0.3314917127071823\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 11 34 labels: 10.0 2.0 distance: 0.35233160621761656\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 11 19 labels: 10.0 10.0 distance: 0.3314285714285714\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 20 38 labels: 10.0 10.0 distance: 0.3302752293577982\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 10 26 labels: 6.0 6.0 distance: 0.3252032520325203\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 7 19 labels: 0.0 0.0 distance: 0.31952662721893493\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 39 45 labels: 6.0 6.0 distance: 0.3076923076923077\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 19 27 labels: 10.0 9.0 distance: 0.29473684210526313\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 15 38 labels: 6.0 6.0 distance: 0.2636103151862464\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 22 35 labels: 1.0 1.0 distance: 0.2608695652173913\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 2 18 labels: 4.0 4.0 distance: 0.2564102564102564\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 32 35 labels: 1.0 1.0 distance: 0.24422442244224424\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 11 32 labels: 10.0 1.0 distance: 0.24089635854341737\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 6 18 labels: 9.0 10.0 distance: 0.229607250755287\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 6 22 labels: 10.0 9.0 distance: 0.2245430809399478\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 18 20 labels: 0.0 1.0 distance: 0.21602787456445993\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 7 18 labels: 0.0 1.0 distance: 0.27586206896551724\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 7 13 labels: 0.0 2.0 distance: 0.20353982300884957\n",
      "*********************************\n",
      "*****iteration 33 ***********\n",
      "clusters: 7 30 labels: 0.0 0.0 distance: 0.26693227091633465\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 7 16 labels: 0.0 0.0 distance: 0.23132530120481928\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 11 17 labels: 1.0 10.0 distance: 0.20069204152249134\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 11 18 labels: 10.0 10.0 distance: 0.21553090332805072\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 0 25 labels: 5.0 5.0 distance: 0.20040899795501022\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 0 13 labels: 5.0 5.0 distance: 0.1883656509695291\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 2 19 labels: 4.0 11.0 distance: 0.18571428571428572\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 9 11 labels: 10.0 10.0 distance: 0.18220338983050846\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 9 25 labels: 10.0 10.0 distance: 0.18661257606490872\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 9 16 labels: 10.0 9.0 distance: 0.24302788844621515\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 6 9 labels: 10.0 10.0 distance: 0.22748815165876776\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 13 18 labels: 3.0 3.0 distance: 0.15319148936170213\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 14 21 labels: 3.0 3.0 distance: 0.14634146341463414\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 11 18 labels: 6.0 6.0 distance: 0.142433234421365\n",
      "*********************************\n",
      "*****iteration 47 ***********\n",
      "clusters: 1 11 labels: 6.0 6.0 distance: 0.17338709677419356\n",
      "*********************************\n",
      "*****iteration 48 ***********\n",
      "clusters: 6 10 labels: 10.0 1.0 distance: 0.13157894736842105\n",
      "*********************************\n",
      "*****iteration 49 ***********\n",
      "clusters: 10 12 labels: 3.0 3.0 distance: 0.1197339246119734\n",
      "*********************************\n",
      "*****iteration 50 ***********\n",
      "clusters: 11 12 labels: 3.0 3.0 distance: 0.11673151750972763\n",
      "*********************************\n",
      "*****iteration 51 ***********\n",
      "clusters: 0 13 labels: 5.0 9.0 distance: 0.11416490486257928\n",
      "*********************************\n",
      "*****iteration 52 ***********\n",
      "clusters: 6 14 labels: 10.0 9.0 distance: 0.11347517730496454\n",
      "*********************************\n",
      "*****iteration 53 ***********\n",
      "clusters: 0 6 labels: 5.0 10.0 distance: 0.13189771197846567\n",
      "*********************************\n",
      "*****iteration 54 ***********\n",
      "clusters: 9 11 labels: 3.0 7.0 distance: 0.09223300970873786\n",
      "*********************************\n",
      "**********gyr*************\n",
      "0.7118046138298546\n",
      "0.0\n"
     ]
    }
   ],
   "source": [
    "units = ['acc','gyr','mag','ori','tmp','hr','chest','ankle','hand']\n",
    "units = ['gyr']\n",
    "for unit in units:\n",
    "    dbfile = open('/home/paris/datasets/pamap2/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,2:], train.iloc[:,0] #pamap2\n",
    "\n",
    "    nmi = []\n",
    "    pur = []\n",
    "    for sub in [1,2,3,4,5,6,7,8]:\n",
    "        max_nmi = 0\n",
    "        purity_max = 0\n",
    "        sub1_x = np.array(data_x[train.iloc[:,1]==sub])\n",
    "        Y_all = np.array(data_y[train.iloc[:,1]==sub]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        tsne = manifold.TSNE(n_components=2, init='random',random_state=0, perplexity=20)\n",
    "        X_reduced = tsne.fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        #X = X_all\n",
    "        Y = Y_all\n",
    "\n",
    "        Y = Y_all\n",
    "        Y[Y==12]=8\n",
    "        Y[Y==13]=9\n",
    "        Y[Y==16]=10\n",
    "        Y[Y==17]=11\n",
    "        Y[Y==24]=12\n",
    "\n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        #A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= maxvalue-A[i][j])\n",
    "                    distance[i][j] = maxvalue-A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "        \n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "        \n",
    "        \n",
    "        def similarity1(w_density,density,i,j,m=10**3,beta=1,alpha=2,parts):\n",
    "            \n",
    "            p1 = density[i][j]/\n",
    "            p2 = (density[i][i]+density[j][j])/2\n",
    "            if p2:\n",
    "                return p1/p2\n",
    "            else:\n",
    "                return p1\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity1(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = 0#np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            print('*****iteration',iter,'***********')\n",
    "\n",
    "            print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "            if max_nmi<normalized_mutual_info_score(clusters,Y):\n",
    "                max_purity = np.mean(purity)\n",
    "                max_nmi=normalized_mutual_info_score(clusters,Y)\n",
    "\n",
    "            print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity1(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        #nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "        nmi.append(max_nmi)\n",
    "        pur.append(purity_max)\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    avg_purity = np.mean(np.array(pur),axis=0)\n",
    "    std_purity = np.std(np.array(pur),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "    print(avg_purity)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "units = ['acc','gyr','mag','ori','tmp','hr','chest','ankle','hand']\n",
    "for unit in units:\n",
    "    dbfile = open('/home/paris/datasets/pamap2/'+unit+'_fe', 'rb') \n",
    "    data = pkl.load(dbfile) \n",
    "    train, validate, test = pd.DataFrame(data[0]), pd.DataFrame(data[1]), pd.DataFrame(data[2]) \n",
    "    data_x, data_y = train.iloc[:,2:], train.iloc[:,0] #pamap2\n",
    "\n",
    "    nmi = []\n",
    "    for sub in [1,2,3,4,5,6,7,8]:\n",
    "        sub1_x = np.array(data_x[train.iloc[:,1]==sub])\n",
    "        Y_all = np.array(data_y[train.iloc[:,1]==sub]).astype(int)\n",
    "        X_all = StandardScaler().fit_transform(sub1_x)\n",
    "\n",
    "\n",
    "        tsne = manifold.TSNE(n_components=2, init='random',random_state=0, perplexity=20)\n",
    "        X_reduced = tsne.fit_transform(X_all)\n",
    "        X = X_reduced\n",
    "        #X = X_all\n",
    "        Y = Y_all\n",
    "\n",
    "        Y = Y_all\n",
    "        Y[Y==12]=8\n",
    "        Y[Y==13]=9\n",
    "        Y[Y==16]=10\n",
    "        Y[Y==17]=11\n",
    "        Y[Y==24]=12\n",
    "\n",
    "        k = int(2*math.log(len(X),2))\n",
    "        A = kneighbors_graph(X, n_neighbors=k, mode='distance', include_self=False, metric='euclidean')\n",
    "        A = A.toarray()\n",
    "        maxvalue = np.max(A)\n",
    "        A = A/maxvalue\n",
    "        G = nx.Graph(A)\n",
    "\n",
    "        distance = np.array(A)\n",
    "\n",
    "\n",
    "        for i in range(len(A)):\n",
    "            for j in range(len(A)):\n",
    "                if A[i][j] != A[j][i]:\n",
    "                    A[i][j] = A[j][i] = 0\n",
    "                    distance[i][j] = distance[j][i] = 0\n",
    "                    G.remove_edge(i,j)\n",
    "                elif A[i][j]:\n",
    "                    G.add_edge(i,j,weight= 1/A[i][j])\n",
    "                    distance[i][j] = 1/A[i][j]\n",
    "        G.graph['edge_weight_attr'] = 'weight'\n",
    "\n",
    "        lp = list(label_propagation_communities(G))\n",
    "        lpcoms = [tuple(x) for x in lp]\n",
    "        y_lp = np.zeros((len(G.nodes))).astype(int)\n",
    "        nodes = list(G.nodes)\n",
    "        for i in range(len(lpcoms)):\n",
    "            com = list(lpcoms[i])\n",
    "            for node in com:\n",
    "                y_lp[nodes.index(node)]= i\n",
    "        parts = y_lp        \n",
    "        part_len= len(set(parts))\n",
    "\n",
    "        l =[]\n",
    "        size = []\n",
    "        purity = np.zeros((part_len))\n",
    "        for j in range(part_len):\n",
    "            part = [indx for indx, n in enumerate(parts) if n==j]\n",
    "            size.append(len(part))\n",
    "            vote = np.zeros(max(Y)+1)\n",
    "            for p in part:\n",
    "                vote[Y[p]-1] += 1\n",
    "            purity[j] = vote.max()/sum(vote)\n",
    "            l.append(np.argmax(vote))\n",
    "\n",
    "        #print(np.mean(purity))\n",
    "        #print(purity)\n",
    "        #print(part_len)\n",
    "        #print(l)\n",
    "        #print(size)\n",
    "\n",
    "        edges1 =  np.nonzero(A)[0]\n",
    "        edges2 =  np.nonzero(A)[1]\n",
    "\n",
    "        w_density = np.zeros((part_len,part_len))\n",
    "        density = np.zeros((part_len,part_len))\n",
    "\n",
    "        for e in range(len(edges1)):\n",
    "            w_density[parts[edges1[e]]][parts[edges2[e]]] += distance[edges1[e]][edges2[e]]\n",
    "            w_density[parts[edges2[e]]][parts[edges1[e]]] += distance[edges2[e]][edges1[e]]\n",
    "            density[parts[edges1[e]]][parts[edges2[e]]] += 1\n",
    "            density[parts[edges2[e]]][parts[edges1[e]]] += 1\n",
    "\n",
    "        for e in range(part_len):\n",
    "            w_density[e][e] = w_density[e][e]/2\n",
    "            density[e][e] = density[e][e]/2\n",
    "\n",
    "        def similarity(w_density,density,i,j,m=10**3,beta=1,alpha=2):\n",
    "\n",
    "            avg_weight_i = w_density[i][i]/density[i][i]\n",
    "            avg_weight_j = w_density[j][j]/density[j][j]\n",
    "            p1 = min(avg_weight_i,avg_weight_j)\n",
    "            p2 = max(avg_weight_i,avg_weight_j)\n",
    "            if p2==0:\n",
    "                p = 1\n",
    "            else:\n",
    "                p = p1/p2\n",
    "\n",
    "            if not w_density[i][j]:\n",
    "                avg_weight_ij = 0\n",
    "            else:    \n",
    "                avg_weight_ij = w_density[i][j]/density[i][j]\n",
    "\n",
    "            if w_density[i][i]+w_density[j][j] == 0:\n",
    "                closeness = m*avg_weight_ij\n",
    "            else:\n",
    "                closeness = m*(avg_weight_ij/(w_density[i][i]+w_density[j][j]))\n",
    "            if (density[i][i]+density[j][j])/2 == 0:\n",
    "                inter_connectivity = (p**beta)*(density[i][j])\n",
    "            else:\n",
    "                inter_connectivity = (p**beta)*(density[i][j]/((density[i][i]+density[j][j])/2))    \n",
    "\n",
    "            return (closeness**alpha)*inter_connectivity\n",
    "\n",
    "\n",
    "\n",
    "        sim_matrix = np.zeros((part_len,part_len))\n",
    "\n",
    "        for i in range(part_len):\n",
    "            for j in range(part_len):\n",
    "                if i!=j:\n",
    "                    sim_matrix[j][i]= sim_matrix[i][j]= similarity(w_density,density,i,j)\n",
    "                else:\n",
    "                    sim_matrix[i][j]=0\n",
    "\n",
    "        sim_matrix1 = np.array(sim_matrix)\n",
    "        sim_matrix1[np.isnan(sim_matrix1)] = 0\n",
    "        clusters = np.array(parts)\n",
    "        iter = 0\n",
    "        w_density1 = np.array(w_density)\n",
    "        density1 = np.array(density)\n",
    "        thresh = np.nanmedian(sim_matrix1[np.nonzero(sim_matrix1)])/2\n",
    "        while((np.max(sim_matrix1)>thresh) & (len(set(clusters))>12)):\n",
    "            iter += 1\n",
    "            result = np.where(sim_matrix1 == np.amax(sim_matrix1))\n",
    "            if result[0][0]<result[1][0]:  \n",
    "                i1 = result[0][0]\n",
    "                i2 = result[1][0]\n",
    "            else:\n",
    "                i1 = result[1][0]\n",
    "                i2 = result[0][0]\n",
    "\n",
    "            #print('*****iteration',iter,'***********')\n",
    "\n",
    "            #print('clusters:',i1,i2,'labels:',l[i1],l[i2],'distance:', np.amax(sim_matrix1))\n",
    "\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "\n",
    "            cluster_len = len(set(clusters))\n",
    "            l =np.zeros((cluster_len))\n",
    "            purity = np.zeros((cluster_len))\n",
    "            for k in range(cluster_len):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = []\n",
    "                vote = np.zeros(max(Y)+1)\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "                l[k] = np.argmax(vote)\n",
    "\n",
    "            #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "\n",
    "            #print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i][i1] = w_density1[i][i1] + w_density1[i][i2]\n",
    "                w_density1[i1][i] = w_density1[i][i1]\n",
    "                density1[i][i1] = density1[i][i1] + density1[i][i2]\n",
    "                density1[i1][i] = density1[i][i1]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                    #print( sim_matrix1[i1][j],i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "\n",
    "        #print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "        #print('nmi:', normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "        nmi.append(normalized_mutual_info_score(clusters,Y))\n",
    "\n",
    "    avg_nmi = np.mean(np.array(nmi),axis=0)\n",
    "    std_nmi = np.std(np.array(nmi),axis=0)\n",
    "    print('**********'+unit+'*************')\n",
    "    print(avg_nmi)\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_avg_nmi_score_cci', 'ab') \n",
    "    pkl.dump(avg_nmi,dbfile)\n",
    "    dbfile.close()\n",
    "\n",
    "    dbfile = open('datasets/pamap2/'+unit+'_std_nmi_score_cci', 'ab') \n",
    "    pkl.dump(std_nmi,dbfile)\n",
    "    dbfile.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 246,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*****iteration 1 ***********\n",
      "clusters: 0 53 labels: 11.0 11.0 distance: 0.18294224416453492\n",
      "density: 16.20689655172414 7.111111111111111 133.74336392915149 86.98265320977755\n",
      "purity: 0.9041564102200094 cluster#: 62\n",
      "nmi: 0.672014082545793\n",
      "*********************************\n",
      "*****iteration 2 ***********\n",
      "clusters: 1 4 labels: 7.0 7.0 distance: 1.1472318273705346\n",
      "density: 11.176470588235293 10.0 94.36369792452714 81.98192373876132\n",
      "purity: 0.9075727428099978 cluster#: 61\n",
      "nmi: 0.6727774460555483\n",
      "*********************************\n",
      "*****iteration 3 ***********\n",
      "clusters: 2 3 labels: 1.0 1.0 distance: 0.014087944816648369\n",
      "density: 15.483870967741936 13.0 189.03955346173586 114.14765131014352\n",
      "purity: 0.9070453604189227 cluster#: 60\n",
      "nmi: 0.6750811614171336\n",
      "*********************************\n",
      "*****iteration 4 ***********\n",
      "clusters: 3 12 labels: 4.0 4.0 distance: 0.911271545079276\n",
      "density: 11.052631578947368 12.842105263157896 88.22039141769905 91.14480086614545\n",
      "purity: 0.9054698580531418 cluster#: 59\n",
      "nmi: 0.677231909708188\n",
      "*********************************\n",
      "*****iteration 5 ***********\n",
      "clusters: 4 53 labels: 1.0 1.0 distance: 0.0776986336742783\n",
      "density: 13.333333333333334 15.555555555555555 185.80927163070854 183.19796654265727\n",
      "purity: 0.905355753673232 cluster#: 58\n",
      "nmi: 0.6787956852735361\n",
      "*********************************\n",
      "*****iteration 6 ***********\n",
      "clusters: 5 50 labels: 6.0 3.0 distance: 0.008569144877281597\n",
      "density: 15.764705882352942 14.666666666666666 117.91481197069093 124.80217363439887\n",
      "purity: 0.9019169821465006 cluster#: 57\n",
      "nmi: 0.6748637942539604\n",
      "*********************************\n",
      "*****iteration 7 ***********\n",
      "clusters: 6 35 labels: 10.0 10.0 distance: 0.1787071060897621\n",
      "density: 13.75 15.272727272727273 125.19951367783364 103.67758135052283\n",
      "purity: 0.900165499684831 cluster#: 56\n",
      "nmi: 0.6770017108918518\n",
      "*********************************\n",
      "*****iteration 8 ***********\n",
      "clusters: 7 14 labels: 3.0 3.0 distance: 0.15060242231362228\n",
      "density: 9.454545454545455 15.851851851851851 77.46744945226638 177.84258182949458\n",
      "purity: 0.8987401904995862 cluster#: 55\n",
      "nmi: 0.6787295439552372\n",
      "*********************************\n",
      "*****iteration 9 ***********\n",
      "clusters: 8 21 labels: 4.0 4.0 distance: 0.03304907038894605\n",
      "density: 12.0 16.956521739130434 208.11462758178894 119.0757932682914\n",
      "purity: 0.8968650088421711 cluster#: 54\n",
      "nmi: 0.6806981982406637\n",
      "*********************************\n",
      "*****iteration 10 ***********\n",
      "clusters: 10 21 labels: 10.0 2.0 distance: 0.008282626909872748\n",
      "density: 17.44 5.0 149.21136179268214 168.4390977763097\n",
      "purity: 0.8914132835068743 cluster#: 53\n",
      "nmi: 0.6782182161688933\n",
      "*********************************\n",
      "*****iteration 11 ***********\n",
      "clusters: 11 22 labels: 5.0 5.0 distance: 0.021512238301569318\n",
      "density: 15.0625 17.181818181818183 131.78558798265334 120.45960944585812\n",
      "purity: 0.8903044221498129 cluster#: 52\n",
      "nmi: 0.6807410628010198\n",
      "*********************************\n",
      "*****iteration 12 ***********\n",
      "clusters: 12 18 labels: 2.0 2.0 distance: 0.13225555250620533\n",
      "density: 8.666666666666666 15.548387096774194 75.65645980788652 143.44471973497346\n",
      "purity: 0.8881535284664757 cluster#: 51\n",
      "nmi: 0.6828964766245647\n",
      "*********************************\n",
      "*****iteration 13 ***********\n",
      "clusters: 13 18 labels: 7.0 6.0 distance: 0.17181110175927347\n",
      "density: 14.941176470588236 12.8 119.35590441059367 88.74515958333679\n",
      "purity: 0.8894975514167577 cluster#: 50\n",
      "nmi: 0.6824231625245918\n",
      "*********************************\n",
      "*****iteration 14 ***********\n",
      "clusters: 15 31 labels: 3.0 3.0 distance: 0.070294886676171\n",
      "density: 14.176470588235293 13.714285714285714 122.51434427021577 141.60820882794388\n",
      "purity: 0.8982458791377618 cluster#: 49\n",
      "nmi: 0.6860243840617944\n",
      "*********************************\n",
      "*****iteration 15 ***********\n",
      "clusters: 16 18 labels: 0.0 0.0 distance: 0.1964474003966227\n",
      "density: 13.090909090909092 15.428571428571429 132.7311390626946 160.3235954423079\n",
      "purity: 0.8961260016197986 cluster#: 48\n",
      "nmi: 0.6885986262005742\n",
      "*********************************\n",
      "*****iteration 16 ***********\n",
      "clusters: 17 29 labels: 9.0 9.0 distance: 0.2188036067571495\n",
      "density: 11.23076923076923 15.454545454545455 84.57467765416358 124.08558656619863\n",
      "purity: 0.8939159165478793 cluster#: 47\n",
      "nmi: 0.6906069722134669\n",
      "*********************************\n",
      "*****iteration 17 ***********\n",
      "clusters: 18 42 labels: 9.0 9.0 distance: 0.01980749892016608\n",
      "density: 10.5 13.090909090909092 82.71930708708754 123.17144043616824\n",
      "purity: 0.8931139129770054 cluster#: 46\n",
      "nmi: 0.69247401131501\n",
      "*********************************\n",
      "*****iteration 18 ***********\n",
      "clusters: 19 33 labels: 8.0 6.0 distance: 0.00013380736018372733\n",
      "density: 2.0 15.72972972972973 786.0715405585867 129.92928854867668\n",
      "purity: 0.8892071350671851 cluster#: 45\n",
      "nmi: 0.690705978953587\n",
      "*********************************\n",
      "*****iteration 19 ***********\n",
      "clusters: 20 40 labels: 0.0 0.0 distance: 0.21595999474528577\n",
      "density: 11.857142857142858 13.555555555555555 142.91924972400858 220.87770094110817\n",
      "purity: 0.8866891154096211 cluster#: 44\n",
      "nmi: 0.6926335670962648\n",
      "*********************************\n",
      "*****iteration 20 ***********\n",
      "clusters: 22 31 labels: 5.0 5.0 distance: 0.033687820005690115\n",
      "density: 18.0 12.88888888888889 157.28106030183878 124.88392120958287\n",
      "purity: 0.8840539785586821 cluster#: 43\n",
      "nmi: 0.6951204463088925\n",
      "*********************************\n",
      "*****iteration 21 ***********\n",
      "clusters: 23 40 labels: 0.0 0.0 distance: 0.08895456286660795\n",
      "density: 14.5 17.428571428571427 148.11774450971387 171.5774200556735\n",
      "purity: 0.8812933590005555 cluster#: 42\n",
      "nmi: 0.6973744486236791\n",
      "*********************************\n",
      "*****iteration 22 ***********\n",
      "clusters: 24 3 labels: 4.0 4.0 distance: 0.4400245195119326\n",
      "density: 13.666666666666666 9.421052631578947 104.79304759252106 67.64413703564865\n",
      "purity: 0.8783980750737397 cluster#: 41\n",
      "nmi: 0.7010916589745498\n",
      "*********************************\n",
      "*****iteration 23 ***********\n",
      "clusters: 25 26 labels: 8.0 8.0 distance: 0.0011000431344931553\n",
      "density: 15.6875 14.903225806451612 104.46211482129647 264.2564267339374\n",
      "purity: 0.8826052907754679 cluster#: 40\n",
      "nmi: 0.7025990947156555\n",
      "*********************************\n",
      "*****iteration 24 ***********\n",
      "clusters: 30 5 labels: 11.0 3.0 distance: 0.002212490176453153\n",
      "density: 4.666666666666667 7.835616438356165 143.1648868365414 57.3169969736634\n",
      "purity: 0.8872351611930759 cluster#: 39\n",
      "nmi: 0.6990208587921476\n",
      "*********************************\n",
      "*****iteration 25 ***********\n",
      "clusters: 35 38 labels: 10.0 10.0 distance: 0.03247239689827159\n",
      "density: 15.368421052631579 12.25 109.21438525056475 96.11636865559129\n",
      "purity: 0.8879450789981467 cluster#: 38\n",
      "nmi: 0.7009272277714714\n",
      "*********************************\n",
      "*****iteration 26 ***********\n",
      "clusters: 2 33 labels: 1.0 1.0 distance: 0.001120238360609472\n",
      "density: 10.03921568627451 16.818181818181817 118.34524530602944 424.05398714593815\n",
      "purity: 0.8912438604095412 cluster#: 37\n",
      "nmi: 0.703708059117661\n",
      "*********************************\n",
      "*****iteration 27 ***********\n",
      "clusters: 3 35 labels: 4.0 4.0 distance: 0.12054688200053416\n",
      "density: 9.96774193548387 13.875 59.91031036971473 129.41785075069447\n",
      "purity: 0.8882228565320284 cluster#: 36\n",
      "nmi: 0.7073818673205347\n",
      "*********************************\n",
      "*****iteration 28 ***********\n",
      "clusters: 4 28 labels: 1.0 1.0 distance: 0.09339374222663617\n",
      "density: 11.282051282051283 8.0 116.80631054915236 114.09159551332702\n",
      "purity: 0.8855786744109655 cluster#: 35\n",
      "nmi: 0.7093191608668159\n",
      "*********************************\n",
      "*****iteration 29 ***********\n",
      "clusters: 5 25 labels: 3.0 8.0 distance: 0.03335148466784149\n",
      "density: 7.443037974683544 8.73015873015873 53.52143666084926 55.19169985434738\n",
      "purity: 0.887693354669282 cluster#: 34\n",
      "nmi: 0.7036314925872779\n",
      "*********************************\n",
      "*****iteration 30 ***********\n",
      "clusters: 6 32 labels: 10.0 10.0 distance: 0.08455086787987995\n",
      "density: 8.736842105263158 11.62962962962963 66.48955247058998 80.54946687990956\n",
      "purity: 0.8852172688472757 cluster#: 33\n",
      "nmi: 0.7089700810615065\n",
      "*********************************\n",
      "*****iteration 31 ***********\n",
      "clusters: 7 5 labels: 3.0 8.0 distance: 0.0007050646979564452\n",
      "density: 6.0 6.056338028169014 39.7782087056511 35.65598808526816\n",
      "purity: 0.886126179926148 cluster#: 32\n",
      "nmi: 0.709255127851192\n",
      "*********************************\n",
      "*****iteration 32 ***********\n",
      "clusters: 9 31 labels: 10.0 2.0 distance: 0.009441652689357257\n",
      "density: 15.225806451612904 17.416666666666668 123.90889880622134 219.1931938199704\n",
      "purity: 0.87583172913513 cluster#: 31\n",
      "nmi: 0.7070139180346213\n",
      "*********************************\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "*****iteration 33 ***********\n",
      "clusters: 10 24 labels: 5.0 5.0 distance: 0.0006421371916266977\n",
      "density: 10.62962962962963 16.642857142857142 83.95619825313258 129.41166224786477\n",
      "purity: 0.8725359063152742 cluster#: 30\n",
      "nmi: 0.7116946928565988\n",
      "*********************************\n",
      "*****iteration 34 ***********\n",
      "clusters: 11 13 labels: 2.0 2.0 distance: 0.017943970206782837\n",
      "density: 4.558139534883721 17.565217391304348 31.92319143677915 163.8164198566353\n",
      "purity: 0.8681405927399388 cluster#: 29\n",
      "nmi: 0.7159285513440584\n",
      "*********************************\n",
      "*****iteration 35 ***********\n",
      "clusters: 12 1 labels: 7.0 7.0 distance: 0.18257856396731734\n",
      "density: 10.142857142857142 12.785714285714286 62.4494538678009 79.13222395724594\n",
      "purity: 0.8757612601677257 cluster#: 28\n",
      "nmi: 0.7197342045324172\n",
      "*********************************\n",
      "*****iteration 36 ***********\n",
      "clusters: 13 18 labels: 0.0 0.0 distance: 0.0023458500657986816\n",
      "density: 10.418604651162791 3.0 88.43758437006043 34.78380863715375\n",
      "purity: 0.871159825359123 cluster#: 27\n",
      "nmi: 0.7211186868440052\n",
      "*********************************\n",
      "*****iteration 37 ***********\n",
      "clusters: 15 14 labels: 9.0 9.0 distance: 1.1034863145428748\n",
      "density: 4.133333333333334 6.3428571428571425 25.22129940168142 41.56954624986821\n",
      "purity: 0.8669522972746448 cluster#: 26\n",
      "nmi: 0.726389286198374\n",
      "*********************************\n",
      "*****iteration 38 ***********\n",
      "clusters: 1 5 labels: 7.0 3.0 distance: 0.006030651978483971\n",
      "density: 7.742857142857143 4.8 42.90001874135548 28.178538410846322\n",
      "purity: 0.8729472145624559 cluster#: 25\n",
      "nmi: 0.7252178377438927\n",
      "*********************************\n",
      "*****iteration 39 ***********\n",
      "clusters: 3 6 labels: 4.0 4.0 distance: 0.001245881883968003\n",
      "density: 10.58974358974359 7.222222222222222 61.029992715818864 85.4479269111276\n",
      "purity: 0.8676533485025583 cluster#: 24\n",
      "nmi: 0.7327586017733371\n",
      "*********************************\n",
      "*****iteration 40 ***********\n",
      "clusters: 8 15 labels: 5.0 5.0 distance: 0.004539314060256419\n",
      "density: 7.146341463414634 11.365853658536585 55.57204678143475 93.29852673299635\n",
      "purity: 0.8626061098549143 cluster#: 23\n",
      "nmi: 0.7407561915284531\n",
      "*********************************\n",
      "*****iteration 41 ***********\n",
      "clusters: 10 21 labels: 3.0 7.0 distance: 0.04111015621068917\n",
      "density: 11.0 5.0 83.00179055101731 32.45081719987778\n",
      "purity: 0.8778806846257904 cluster#: 22\n",
      "nmi: 0.7422129838777543\n",
      "*********************************\n",
      "*****iteration 42 ***********\n",
      "clusters: 11 14 labels: 0.0 0.0 distance: 0.0006061223608502583\n",
      "density: 9.617021276595745 12.9375 81.11463252755445 94.70639249035595\n",
      "purity: 0.8720654791317803 cluster#: 21\n",
      "nmi: 0.7481329871874782\n",
      "*********************************\n",
      "*****iteration 43 ***********\n",
      "clusters: 12 18 labels: 9.0 9.0 distance: 0.0183694512611503\n",
      "density: 5.425 16.482758620689655 28.55204906773701 103.74113492680786\n",
      "purity: 0.866001321895709 cluster#: 20\n",
      "nmi: 0.7550772784854306\n",
      "*********************************\n",
      "*****iteration 44 ***********\n",
      "clusters: 13 1 labels: 6.0 3.0 distance: 0.004527134285793504\n",
      "density: 0.75 2.504 60.653413261217565 12.899334682115452\n",
      "purity: 0.8644986691461183 cluster#: 19\n",
      "nmi: 0.7557511990104576\n",
      "*********************************\n",
      "*****iteration 45 ***********\n",
      "clusters: 1 14 labels: 3.0 9.0 distance: 0.00021078416609805195\n",
      "density: 2.3241379310344827 12.181818181818182 11.651395569949727 518.1772319441576\n",
      "purity: 0.8860851258566671 cluster#: 18\n",
      "nmi: 0.7550528073882291\n",
      "*********************************\n",
      "*****iteration 46 ***********\n",
      "clusters: 1 6 labels: 3.0 3.0 distance: 3.170567471561916e-05\n",
      "density: 2.391025641025641 1.0 11.351522357992707 634.2174126519146\n",
      "purity: 0.8796532463053165 cluster#: 17\n",
      "nmi: 0.7556936042119397\n",
      "*********************************\n",
      "BREAK1 17 17 12\n"
     ]
    }
   ],
   "source": [
    "activity_size = 12\n",
    "clusters = np.array(parts)\n",
    "\n",
    "sim_matrix1 = np.array(sim_matrix)\n",
    "nonZ_sim = sim_matrix1[np.nonzero(sim_matrix1)]\n",
    "\n",
    "w_density1 = np.array(w_density)\n",
    "density1 = np.array(density)\n",
    "\n",
    "threshold = 0# np.nanmedian(nonZ_sim)\n",
    "itr =0\n",
    "curr_size = len(set(clusters))\n",
    "prev_size = 0\n",
    "while True:\n",
    "    \n",
    "    if ((curr_size == prev_size) | (curr_size <= activity_size)):\n",
    "        print('BREAK1',prev_size,curr_size,activity_size)\n",
    "        break\n",
    "    else: \n",
    "        prev_size = curr_size\n",
    "        \n",
    "    cluster_iter = 0\n",
    "    while((cluster_iter < curr_size) & (curr_size > activity_size)):\n",
    "        \n",
    "        if not np.max(sim_matrix1[cluster_iter][:]):\n",
    "            #print('BREAK2','max=',np.max(sim_matrix1[cluster_iter][:]))\n",
    "            cluster_iter += 1\n",
    "            continue\n",
    "   \n",
    "        max_indx = np.nanargmax(sim_matrix1[cluster_iter][:])\n",
    "    \n",
    "        if sim_matrix1[cluster_iter][max_indx]>threshold:\n",
    "            if max_indx>cluster_iter:  \n",
    "                i1 = cluster_iter\n",
    "                i2 = max_indx\n",
    "            else:\n",
    "                i1 = max_indx\n",
    "                i2 = cluster_iter\n",
    "            \n",
    "            itr +=1\n",
    "            \n",
    "            l =np.zeros((curr_size))\n",
    "            cluster_size = np.zeros((curr_size))\n",
    "            for k in range(curr_size):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                cluster_size[k] = len(part)\n",
    "                vote = np.zeros(len(set(Y)))\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                l[k] = np.argmax(vote)\n",
    "                \n",
    "            print('*****iteration',itr,'***********')\n",
    "\n",
    "            print('clusters:',cluster_iter,max_indx,'labels:',l[cluster_iter],l[max_indx],'distance:', \n",
    "                 sim_matrix1[cluster_iter][max_indx])\n",
    "            print('density:',density1[cluster_iter][cluster_iter]/cluster_size[cluster_iter],\n",
    "                  density1[max_indx][max_indx]/cluster_size[max_indx],w_density1[cluster_iter][cluster_iter]/cluster_size[cluster_iter],\n",
    "                  w_density1[max_indx][max_indx]/cluster_size[max_indx])\n",
    "            clusters[clusters==i2]=i1\n",
    "            clusters[clusters>i2] -= 1\n",
    "            \n",
    "            curr_size = len(set(clusters))\n",
    "            purity = np.zeros((curr_size))\n",
    "            for k in range(curr_size):\n",
    "                part = [indx for indx, n in enumerate(clusters) if n==k]\n",
    "                vote = np.zeros(len(set(Y)))\n",
    "                for p in part:\n",
    "                    vote[Y[p]-1] += 1\n",
    "                purity[k] = vote.max()/sum(vote)\n",
    "\n",
    "            print('purity:',np.mean(purity), 'cluster#:', len(set(clusters)))\n",
    "            print('nmi:', normalized_mutual_info_score(clusters,Y,average_method='arithmetic'))\n",
    "\n",
    "            print('*********************************')\n",
    "\n",
    "            for i in range(len(w_density1)):\n",
    "                w_density1[i1][i] += w_density1[i2][i]\n",
    "                w_density1[i][i1] += w_density1[i][i2]\n",
    "                density1[i1][i] += density1[i2][i]\n",
    "                density1[i][i1] += density1[i][i2]\n",
    "\n",
    "            for j in range(len(sim_matrix1)):\n",
    "                if i1!=j:\n",
    "                    sim_matrix1[i1][j]= similarity(w_density1,density1,i1,j)\n",
    "                else:\n",
    "                    sim_matrix1[i1][j]=0\n",
    "                    sim_matrix1[j][i1]=0\n",
    "\n",
    "            w_density1=np.delete(w_density1,i2,0)\n",
    "            w_density1=np.delete(w_density1,i2,1)\n",
    "\n",
    "            density1=np.delete(density1,i2,0)\n",
    "            density1=np.delete(density1,i2,1)\n",
    "\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,0)\n",
    "            sim_matrix1=np.delete(sim_matrix1,i2,1)\n",
    "            \n",
    "        cluster_iter +=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pos = nx.spring_layout(G)  # compute graph layout\n",
    "fig= plt.figure(figsize=(20, 20))  # image is 8 x 8 inches\n",
    "plt.axis('off')\n",
    "nx.draw_networkx_nodes(G, pos, node_size=10, cmap=plt.cm.RdYlBu, node_color=clusters)\n",
    "nx.draw_networkx_edges(G, pos, alpha=0.3)\n",
    "plt.show(G)\n",
    "fig.savefig('net.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "options = {\n",
    "    'node_color': 'black',\n",
    "    'node_size': 50,\n",
    "    'line_color': 'grey',\n",
    "    'linewidths': 0,\n",
    "    'width': 0.1,\n",
    "}\n",
    "nx.draw(G, **options)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/charts_Philips.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from matplotlib import pyplot as plt\n",
    "from matplotlib.colors import LinearSegmentedColormap\n",
    "import numpy as np\n",
    "from scipy import stats\n",
    "from scipy import integrate\n",
    "from IPython.display import HTML, display\n",
    "from scipy.stats import norm\n",
    "from scipy.stats import t as the"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "table = pd.read_csv('C:/Users/Paris/cm_et_int.csv', header = None)\n",
    "lt = pd.DataFrame(table.iloc[0:4,0:4])\n",
    "rt = pd.DataFrame(table.iloc[4:8,0:4])\n",
    "c = pd.DataFrame(table.iloc[8:12,0:4])\n",
    "lw = pd.DataFrame(table.iloc[12:16,0:4])\n",
    "rw = pd.DataFrame(table.iloc[16:20,0:4])\n",
    "\n",
    "table1 = pd.read_csv('C:/Users/Paris/cm_lstm_int.csv', header = None)\n",
    "lt1 = pd.DataFrame(table1.iloc[0:4,0:4])\n",
    "rt1 = pd.DataFrame(table1.iloc[4:8,0:4])\n",
    "c1 = pd.DataFrame(table1.iloc[8:12,0:4])\n",
    "lw1 = pd.DataFrame(table1.iloc[12:16,0:4])\n",
    "rw1 = pd.DataFrame(table1.iloc[16:20,0:4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 504x216 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.subplots(figsize=(7,3))\n",
    "sns.set(font_scale=2)\n",
    "data = [lt,rt,lw,rw,c]\n",
    "names = ['lt','rt','lw','rw','c']\n",
    "data1 = [lt1,rt1,lw1,rw1,c1]\n",
    "ticksy = ['Prone','Supine','Leftside','Rightside']\n",
    "ticksx = ['Leftside','Supine','Prone','Rightside']\n",
    "\n",
    "for i,name in enumerate(names):\n",
    "    ax = sns.heatmap(data1[i], cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksy, yticklabels=ticksy)\n",
    "    ax.xaxis.tick_top()\n",
    "    #plt.yticks([0.2,1.1,2.1,3.1],rotation=90) \n",
    "    plt.ylabel('Predicted',size=25)\n",
    "    plt.xlabel('Actual', size=25)\n",
    "    ax.xaxis.set_label_position('top') \n",
    "    plt.savefig('cmlstm_'+name+'_int.pdf', bbox_inches = 'tight')\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Paris\\Anaconda3\\lib\\site-packages\\matplotlib\\figure.py:2369: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x432 with 5 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "data = [lt,rt,lw,rw]\n",
    "name = 'cm_et_int.pdf'\n",
    "data1 = [lt1,rt1,lw1,rw1]\n",
    "name1 = 'cm_lstm_int.pdf'\n",
    "ticksy = ['Prone','Supine','Leftside','Rightside']\n",
    "ticksx = ['Prone','Supine','Leftside','Rightside']\n",
    "locations = ['Left thigh','Right thigh','Left wrist','Right wrist']\n",
    "fig, axn = plt.subplots(2, 2, figsize=(15,6),sharex=True, sharey=True)\n",
    "cbar_ax = fig.add_axes([.91, .3, .03, .4])\n",
    "\n",
    "for i, ax in enumerate(axn.flat):\n",
    "    if i+1 != 6:\n",
    "        loc = locations[i]\n",
    "        df = data1[i]\n",
    "        sns.set(font_scale=2)\n",
    "        ax = sns.heatmap(df, ax=ax,\n",
    "                    cbar=i == 0,\n",
    "                    cbar_ax=None if i else cbar_ax,\n",
    "                    cmap=\"GnBu\",annot=True, xticklabels=ticksx,\n",
    "                    yticklabels=ticksy)\n",
    "        ax.set_title(loc)\n",
    "        \n",
    "        if i+1==4:\n",
    "            ax.set_xlabel('Actual', size=25)\n",
    "            ax.set_ylabel('Predicted', size=25)\n",
    "        if i+1 in [3,5]:\n",
    "            ax.set_xlabel('Actual', size=20)\n",
    "        if i+1 in [1]:\n",
    "            ax.set_ylabel('Predicted', size=20)\n",
    "\n",
    "fig.tight_layout(rect=[0, 0, .9, 1])\n",
    "plt.savefig(name1, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "table = pd.read_csv('C:/Users/Paris/cm_et.csv', header = None)\n",
    "lt = pd.DataFrame(table.iloc[0:3,0:3])\n",
    "rt = pd.DataFrame(table.iloc[3:6,0:3])\n",
    "lan = pd.DataFrame(table.iloc[6:9,0:3])\n",
    "ran = pd.DataFrame(table.iloc[9:12,0:3])\n",
    "c = pd.DataFrame(table.iloc[12:15,0:4])\n",
    "lar = pd.DataFrame(table.iloc[15:18,0:4])\n",
    "rar = pd.DataFrame(table.iloc[18:21,0:4])\n",
    "lw = pd.DataFrame(table.iloc[21:24,0:4])\n",
    "rw = pd.DataFrame(table.iloc[24:27,0:4])\n",
    "\n",
    "table1 = pd.read_csv('C:/Users/Paris/cm_lstm.csv', header = None)\n",
    "lt1 = pd.DataFrame(table1.iloc[0:3,0:3])\n",
    "rt1 = pd.DataFrame(table1.iloc[3:6,0:3])\n",
    "lan1 = pd.DataFrame(table1.iloc[6:9,0:3])\n",
    "ran1 = pd.DataFrame(table1.iloc[9:12,0:3])\n",
    "c1 = pd.DataFrame(table1.iloc[12:15,0:4])\n",
    "lar1 = pd.DataFrame(table1.iloc[15:18,0:4])\n",
    "rar1 = pd.DataFrame(table1.iloc[18:21,0:4])\n",
    "lw1 = pd.DataFrame(table1.iloc[21:24,0:4])\n",
    "rw1 = pd.DataFrame(table1.iloc[24:27,0:4])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 288x144 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.subplots(figsize=(4,2))\n",
    "sns.set(font_scale=2)\n",
    "data = [lt,rt,lan,ran,lar,rar,lw,rw,c]\n",
    "names = ['lt','rt','lan','ran','lar','rar','lw','rw','c']\n",
    "data1 = [lt1,rt1,lan1,ran1,lar1,rar1,lw1,rw1,c1]\n",
    "ticksy = ['Prone','Supine','Leftside']\n",
    "ticksx = ['Leftside','Supine','Prone']\n",
    "\n",
    "for i,name in enumerate(names):\n",
    "    ax = sns.heatmap(data1[i], cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksy, yticklabels=ticksy, vmin=0, vmax=80)\n",
    "    ax.xaxis.tick_top()\n",
    "    #plt.yticks([0.2,1.1,2.1],rotation=90) \n",
    "    plt.ylabel('Predicted',size=25)\n",
    "    plt.xlabel('Actual', size=25)\n",
    "    ax.xaxis.set_label_position('top') \n",
    "    plt.savefig('cmet_'+name+'.pdf', bbox_inches = 'tight')\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x432 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.subplots(figsize=(12,6))\n",
    "sns.set(font_scale=4)\n",
    "ax = sns.heatmap(data1[i], cmap=\"GnBu\", annot=True, cbar_kws = dict(use_gridspec=False,location=\"top\"))\n",
    "ax.xaxis.tick_top()\n",
    "ax.xaxis.set_label_position('top') \n",
    "plt.savefig('cbar.pdf', bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "ename": "IndexError",
     "evalue": "list index out of range",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mIndexError\u001b[0m                                Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-4-f6f91a149dde>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m     16\u001b[0m \u001b[1;32mfor\u001b[0m \u001b[0mi\u001b[0m\u001b[1;33m,\u001b[0m \u001b[0max\u001b[0m \u001b[1;32min\u001b[0m \u001b[0menumerate\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0maxn\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mflat\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m:\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     17\u001b[0m     \u001b[0mloc\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mlocations\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mi\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m---> 18\u001b[1;33m     \u001b[0mdf\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mdata1\u001b[0m\u001b[1;33m[\u001b[0m\u001b[0mi\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m     19\u001b[0m     \u001b[0msns\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mset\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfont_scale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m     20\u001b[0m     ax = sns.heatmap(df, ax=ax,\n",
      "\u001b[1;31mIndexError\u001b[0m: list index out of range"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x432 with 10 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "data = [lt,rt,lan,ran,lar,rar,lw,rw]\n",
    "name = 'cm_et.pdf'\n",
    "data1 = [lt1,rt1,lan1,ran1,lar1,rar1,lw1,rw1]\n",
    "name1 = 'cm_lstm.pdf'\n",
    "ticksy = ['Prone','Supine','Leftside']\n",
    "ticksx = ['Prone','Supine','Leftside']\n",
    "locations = ['Left thigh','Right thigh','Left ankle','Right ankle',\n",
    "             'chest','Left arm','Right arm','Left wrist','Right wrist']\n",
    "fig, axn = plt.subplots(3, 3, figsize=(20,6),sharex=True, sharey=True)\n",
    "cbar_ax = fig.add_axes([.91, .3, .03, .4])\n",
    "\n",
    "for i, ax in enumerate(axn.flat):\n",
    "    loc = locations[i]\n",
    "    df = data1[i]\n",
    "    sns.set(font_scale=2)\n",
    "    ax = sns.heatmap(df, ax=ax,\n",
    "                cbar=i == 0,\n",
    "                cbar_ax=None if i else cbar_ax,\n",
    "                cmap=\"GnBu\",annot=True, xticklabels=ticksx,\n",
    "                yticklabels=ticksy)\n",
    "    ax.set_title(loc)\n",
    "    if i+1==5:\n",
    "        ax.set_xlabel('Actual', size=25)\n",
    "        ax.set_ylabel('Predicted', size=25)\n",
    "    if i+1 in [6,7,8]:\n",
    "        ax.set_xlabel('Actual', size=25)\n",
    "    if i+1 in [1]:\n",
    "        ax.set_ylabel('Predicted', size=25)\n",
    "\n",
    "fig.tight_layout(rect=[0, 0, .9, 1])\n",
    "plt.savefig(name1, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x576 with 9 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#fig, (ax1, ax2, ax3, ax4) = plt.subplots(4, 1, sharex=True, figsize=(10,8)) \n",
    "plt.subplots(figsize=(12,8))\n",
    "locations = ['lt','rt','lan','ran','c','lar','rar','lw','rw']\n",
    "data = [lt,rt,lan,ran,c,lar,rar,lw,rw]\n",
    "for i,loc in enumerate(locations):\n",
    "    name = 'cm_et_'+loc+'.pdf'\n",
    "    d = data[i]\n",
    "    plt.subplot(3, 3, i+1)\n",
    "    sns.set(font_scale=1.5)\n",
    "    ticksy = ['Prone','Supine','Leftside']\n",
    "    ticksx = ['Prone','Supine','Leftside']\n",
    "    if i+1==1:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksx, yticklabels=ticksy)\n",
    "        plt.ylabel('Predicted',size=20)\n",
    "        ax.xaxis.tick_top()\n",
    "        plt.xlabel('Actual', size=20)\n",
    "        ax.xaxis.set_label_position('top') \n",
    "        \n",
    "    if i+1 in [4,7]:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=False, yticklabels=ticksy)\n",
    "        plt.ylabel('Predicted',size=20)\n",
    "        \n",
    "    if i+1 in [2,3]:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksx, yticklabels=False)\n",
    "        ax.xaxis.tick_top()\n",
    "        plt.xlabel('Actual', size=20)\n",
    "        ax.xaxis.set_label_position('top') \n",
    "        \n",
    "    if i+1 in [5,6,8,9]:\n",
    "        ax = sns.heatmap(d, cmap=\"GnBu\", annot=True, cbar=False, xticklabels=False, yticklabels=False)\n",
    "    #plt.savefig(name, bbox_inches = 'tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'lt' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-2-045d672c568f>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      5\u001b[0m \u001b[0mplt\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0msubplots\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfigsize\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;33m(\u001b[0m\u001b[1;36m5\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;36m2\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      6\u001b[0m \u001b[0msns\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mset\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mfont_scale\u001b[0m\u001b[1;33m=\u001b[0m\u001b[1;36m1.5\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 7\u001b[1;33m \u001b[0mdata\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mlt\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrt\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlan\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mran\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlar\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrar\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlw\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrw\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mc\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      8\u001b[0m \u001b[0mnames\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'lt'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'rt'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'lan'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'ran'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'lar'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'rar'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'lw'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'rw'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'c'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      9\u001b[0m \u001b[0mdata1\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[0mlt1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrt1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlan1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mran1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlar1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrar1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mlw1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mrw1\u001b[0m\u001b[1;33m,\u001b[0m\u001b[0mc1\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 'lt' is not defined"
     ]
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import numpy as np\n",
    "plt.subplots(figsize=(5,2))\n",
    "sns.set(font_scale=1.5)\n",
    "data = [lt,rt,lan,ran,lar,rar,lw,rw,c]\n",
    "names = ['lt','rt','lan','ran','lar','rar','lw','rw','c']\n",
    "data1 = [lt1,rt1,lan1,ran1,lar1,rar1,lw1,rw1,c1]\n",
    "ticksy = ['Prone','Supine','Leftside']\n",
    "ticksx = ['Leftside','Supine','Prone']\n",
    "ticksy = ['Prone','Supine','Leftside','Rightside']\n",
    "ticksx = ['Rightside','Leftside','Supine','Prone']\n",
    "\n",
    "for i,name in enumerate(names):\n",
    "    ax = sns.heatmap(data[i], cmap=\"GnBu\", annot=True, cbar=False, xticklabels=ticksy, yticklabels=ticksy)\n",
    "    ax.xaxis.tick_top()\n",
    "    #plt.yticks([0.2,1.1,2.1,3.1],rotation=90) \n",
    "    plt.ylabel('Predicted',size=20)\n",
    "    plt.xlabel('Actual', size=20)\n",
    "    ax.xaxis.set_label_position('top') \n",
    "    plt.savefig('cmet_'+name+'_int.pdf', bbox_inches = 'tight')\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "15\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 360x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "table1 = pd.read_csv('C:/Users/Paris/dt_param1_wrist.csv', header = None)\n",
    "table2 = pd.read_csv('C:/Users/Paris/dt_param1_chest.csv', header = None)\n",
    "table3 = pd.read_csv('C:/Users/Paris/dt_param1_thigh.csv', header = None)\n",
    "\n",
    "table = table1\n",
    "print(np.argmax(np.array(table)[:,2]))\n",
    "for i in range(table.shape[1]):\n",
    "    (table.iloc[:,i]).apply(lambda x:float(x))   \n",
    "\n",
    "for i in range(table.shape[1]):\n",
    "    (table.iloc[:,i]).apply(lambda x:float(x))\n",
    "\n",
    "table = table*100\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(5,5))\n",
    "plt.plot(np.array(table)[:,2], color=\"lightgreen\")\n",
    "plt.plot(np.argmax(np.array(table)[:,2]), np.max(np.array(table)[:,2]), \"x\",color=\"red\")\n",
    "plt.xlabel('Number of Trees',fontsize=25)\n",
    "plt.ylabel('F1-Score (%)',fontsize=25)\n",
    "plt.xticks(fontsize=15)\n",
    "plt.yticks(fontsize=15)\n",
    "plt.savefig('Dropbox\\\\fb_param1_thigh.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "89.55615829999999"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.array(table)[15,2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['Accuracy','Balanced Accuracy','F1-Score']\n",
    "table = table2\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "\n",
    "pattern = ['xxxxxx','---','/']\n",
    "for i in range(3):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-50,bar_width,alpha=opacity,label=metrics[i], \n",
    "           yerr =[neg,table[i+3]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('Mean Perfomance(%)',fontsize=25)\n",
    "     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Left Thigh','Right Thigh','Left Ankle','Right Ankle',\n",
    "                              'Chest', 'Left Arm', 'Right Arm', 'Left Wrist','Right Wrist'), \n",
    "           fontsize=20, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 60, step=10),('50','60','70','80','90','100'),fontsize=20)\n",
    "plt.legend(loc='best', ncol=3,fontsize=20,bbox_to_anchor=(.8,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('FB_loso.png')\n",
    "plt.savefig('Dropbox\\FB_loso.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "metadata": {},
   "outputs": [],
   "source": [
    "table1_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/kfold/eval_lstm.csv', header = None)\n",
    "table2_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/LOSO/eval_lstm.csv', header = None)\n",
    "table3_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/kfold/eval_fb.csv', header = None)\n",
    "table4_old = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/LOSO/eval_fb.csv', header = None)\n",
    "\n",
    "for i in range(table1_old.shape[1]):\n",
    "    (table1_old.iloc[:,i]).apply(lambda x:float(x))    \n",
    "for i in range(table2_old.shape[1]):\n",
    "    table2_old.iloc[:,i].apply(lambda x:float(x))  \n",
    "    \n",
    "for i in range(table3_old.shape[1]):\n",
    "    (table3_old.iloc[:,i]).apply(lambda x:float(x))    \n",
    "for i in range(table4_old.shape[1]):\n",
    "    table4_old.iloc[:,i].apply(lambda x:float(x))  \n",
    "    \n",
    "table1_new = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/kfold/eval_lstm_new.csv', header = None)\n",
    "table2_new = pd.read_csv('C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new/LOSO/eval_lstm_new.csv', header = None)\n",
    "\n",
    "for i in range(table1_new.shape[1]):\n",
    "    (table1_new.iloc[:,i]).apply(lambda x:float(x))    \n",
    "for i in range(table2_new.shape[1]):\n",
    "    table2_new.iloc[:,i].apply(lambda x:float(x))   \n",
    "    \n",
    "       \n",
    "table1_old = table1_old*100\n",
    "table2_old = table2_old*100  \n",
    "\n",
    "table3_old = table3_old*100\n",
    "table4_old = table4_old*100  \n",
    "\n",
    "table1_new = table1_new*100\n",
    "table2_new = table2_new*100   \n",
    "\n",
    "table3 = pd.concat([table3_old.iloc[:,2], table1_old.iloc[:,2], table1_new.iloc[:,2],\n",
    "                    table3_old.iloc[:,5], table1_old.iloc[:,5], table1_new.iloc[:,5]], axis=1)\n",
    "table4 = pd.concat([table4_old.iloc[:,2], table2_old.iloc[:,2], table2_new.iloc[:,2],\n",
    "                   table4_old.iloc[:,5], table2_old.iloc[:,5], table1_new.iloc[:,5]], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 225,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABBEAAAFaCAYAAABIXMVjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3Xd4VEXbBvB7dtNI742SQICEXkITAQEFeentRUARBCmKqFQVAVGQV0FAyIf0HkFQioKg0rtIUaRIkEBCCElIIxXSdr4/NotL2CSbZJOcxPt3Xbk27M45Oxt25pzznGdmhJQSRERERERERESFUZV3BYiIiIiIiIioYmAQgYiIiIiIiIiMwiACERERERERERmFQQQiIiIiIiIiMgqDCERERERERERkFAYRiIiIiIiIiMgoZuVdgcrmwoULvmq1eoxKpfqPlNKpvOtDRERERERERSOESNRoNPtzcnJWBQYGhpV3fZRESCnLuw6VxoULF3zNzc13enh4ODo6OqZYWFhkCSHKu1pERERERERkJCklMjMzzR88eGAXExPzICsrqz8DCf/gcAYTUqvVYzw8PBw9PDwSLC0tGUAgIiIiIiKqYIQQsLS0zPLw8Ejw8PBwVKvVY8q7TkrCIIIJqVSq/zg6OqaUdz2IiIiIiIio5BwdHVNUKtV/yrseSsIggglJKZ0sLCyyyrseREREREREVHIWFhZZnOvuSQwimBiHMBAREREREVUOvL57GoMIRERERERERGQUBhGIiIiIiIiIyCgMIhAREREREQBg7969dkKIwEmTJnmXd13yatWqlb8QIrC866E0rVq18q9bt279nJyc8q7KExISElQjRoyoXrVq1UZmZmaBQojA06dPVynOvoQQga1atfI3tryh77FGo0FAQED9wMBAo/dDhjGIUIbc3NyaCiEClfrj5ubWtLz/RqYSExOjdnBwaDps2LAa5V2XvC5fvmzZpUsXP1dX1yZCiEA7O7ti/d2Lc5CfNGmStxAicO/evXa6527fvm1uZWXV/J133lHcyUJhPD09m5R3uynox9PTs0l5/40quz59+tQUQgSGhoaal3dddJRYp8I8fPhQVK9eveHzzz/vV951ySssLMy8b9++NT08PBqr1epAIURgUlJSkc9frly5YimECHzppZd8jN1m0aJFrkKIwK+++spZ91xSUpLK2dm5ycCBA32LWofyVq1aNUX3mdWqVTNJn6nbn7Hl161b59S+ffs6zs7OTczMzJo7Ojo29fPza9CnT5+aQUFBLgAQEhJiUdTPozvW6i58hRCBS5YsccmvHpMnT/bSlRswYIBvcT77e++956nbx6VLlyyLs4/yNGDAAF8hRGBISIhFedfFGLrzKmPOxZYuXeqS9ztiYWHR3Nvbu1Hv3r1rnjlzplgX1+vXr3c6d+6c7YcffnhPrVY/fj4jI0PMmTPHfeDAgb4BAQH1zc3NmwshAhctWuRa2D6DgoJcGjVqVM/a2rqZnZ1d01atWvlv3brVoah1e+utt6pt3LjR3d/f/+H48eOjJk6cGFWtWrVym4RepVJhxowZ9y5evGi7fv16TpRYAmblXYF/k7i4OHXhpcqPqepX2IF7yZIlYW+//XY8oO18Fy9e7JVne9jY2OTUrl370aBBg+KnTJkSa25etHPxqVOnVs3IyFB98sknUfrPh4aGmq9atcrlzz//tL569ar13bt3LaWUuHz58pWGDRtm5Le/1NRUMXPmTK9du3Y5R0VFWdjY2OS0adMmZe7cufeaN2/+yNh6ZWdno1+/frXv3Llj2a9fv/iqVatmWVlZaYr04UysZs2aWS+//HLsqlWrPCZMmBBbu3btCrPCSExMjNnatWsBAElJSXBwcFDU75MmTTJJH6trU1LKC8aUX7dundP69etdr169ap2cnKy2tbXVuLi4ZDVs2DD9hRdeSJ4wYUJ8SEiIRUBAQKOi1GPPnj03evbsmdKqVSv/c+fO2QLAl19+GfbOO+/EGyo/efJkr0WLFnkDQP/+/eN37NgRZsz7FKUPqQz69OlT84cffnBetmzZ7TfffDOhoLJvv/22d1BQ0BN9pqWlpfTw8Mh89tlnk2fPnh1dt27dzKLWYc6cOR6RkZGW27dvD9V/PjY2Vr106VLXP/74w/ratWvWYWFhVhqN5vF3Ib/9ZWVlYe7cuR5bt251uXPnjpWVlZWmWbNmqTNnzozq3LlzWlHqNnTo0Jpnz56169mzZ0KtWrUyhHbtblnUz2gqDg4OmgkTJkTPmTOn2smTJ++3a9cuvbzqUlSRkZFmUpbbn65QQogyPy8dMmSIzzfffONqZWWl6dixY5KPj09mWlqaKjw83PLw4cMOv/76q92ECRPiXVxcciZOnBiVd3vdOYyh1+rUqfPEeYVarZYbNmxwM9Rn5uTkYOvWra5qtVrm5OQUaxY3jUaDr7/+2k0IASklli1b5rZq1aq7xdmXUn399de3U1NTK/RNUH9//4fdu3d/AADJycmq3377zXbPnj3OP//8s9OePXtCunbtanQfqdFo8Mknn3j7+PhkDBs27IH+aykpKapZs2ZVBwAXF5dsV1fXrOjo6EKDM2PGjKm2evVqDw8Pj6whQ4bEZWZmij179jgPHTq09u3bt+9Mnz491tj6HTp0yNHHxyfj8OHDN43dprS98sorDz766KNHH3/8cdXhw4cnqlQV+utUbhhEoFJj6IAKAC1atHjqhKtly5ap7dq1SwG0F9p37961OHjwoOP06dNrnDlzxvaHH364bez7/v333xZbtmxx/e9//xtfs2bNJy6IT58+bTN//vyqQghUrVo1w9bWNiclJaXA4MnDhw/Fc889V/fixYu2DRo0SB85cmTM3bt3Lfbv3+905MgRhx9//PGGsSfF169ftwwNDbUaPHhw3NatW8ON/UylbebMmdEbN250nzlzpreS6kVFV5lOiI3pQ5YuXXp39uzZUTVq1KgwwS9TaN26dUrbtm1TASA+Pl594sQJ+61bt7rt37/f6eTJk9cbNGiQb1A0r8TERFVQUJBn+/btk5555pmH+q/99ddflnPnzq0GAJ6enpmOjo7ZCQkJBZ47aDQa9OjRw+/AgQOOtWrVejRixIj78fHxZnv37nXq2rWr/ebNm0OHDBmSZEzdUlNTxa+//mrXvn37pO+//97o40Bpmzp16v1FixZ5ffjhh97Hjh1TzMkxFc0vv/xi880337h6eHhknTp16i8/P78n+pGMjAyxb98+OwBwdXXNWbRo0b28+9D1mYZey6tTp05JBw8edDx//rxVixYtnrgBsWPHDvuoqCiLLl26PDhw4IBjcT7Prl277CMjIy0GDBgQf/ToUYdvv/3WZenSpZFWVlbKjRwVUZ06dYocJFWaBg0apOf9vgwdOrTG1q1b3WbOnFm1a9euN4zd1/fff28fFhZm9d5770XmvRi2tbXVbNu27e/WrVs/9PHxyTJ04y6vAwcO2KxevdqjevXqGRcuXPjLzc0tBwBCQkKiW7duXf/jjz+uPmDAgCR/f3+j/h9iY2PNW7RokWrs5ykrgwcPjp83b17VH374wa5v3775BsQpfwwiUKkx5oCq065du5S85W/cuGHRtGnTBnv27HEOCQmJNLbDWrp0qVtOTo4YOXJkXN7X2rZtm7Z///6QVq1apTs7O2v076jm55NPPvG4ePGibbdu3RL37t17S5cqFhwcnDhs2DC/MWPG+IaEhFzVTyHLT0REhDkAeHl5KeqCx9fXN6tt27bJu3fvdo6Pj7/r4uKirEF1BQgJCQEAxMXFwdXVVVG/l7XKdkJsTB18fHyyfHx8FNWeykKHDh1S5s+f/zjIkp2djY4dO9Y5deqU/Zw5czy/+eYbo4OBq1atcklNTVUPGzbsqWBQ3bp1M77//vsbrVu3Tvfw8MjRZU0UtL/ly5c7HzhwwDEwMDD1xIkTN6pUqSIB4NChQ7HdunXznzBhgm/37t0vOzg4FJqFdefOHXMpJTw9PRX1f2xrayt79OiRuH37dtdr165Z1K9fv8Jf2PwbHT9+3BYAunfvnpi3vwS0WT79+vVLNtX7jRo1Ku7gwYOOX331ldu6desi9F9bs2aNm5WVlWbo0KHxxe0zV69e7QoAY8eOjXVycspes2aNx+bNmx1Hjx6daKh8RESE2eTJk6seOnTIMS0tTe3r6/to/PjxMTVr1jT4fT5x4oT1unXrXE6fPm0XHR1t8ejRI5Wnp2dm165dH8ybNy9Kd8Gps3TpUpd33nnHd8mSJWHu7u7Zn3/+udf169ermJuby7Zt2yYvWLAgslGjRo8DnvpZaPqZct7e3pmRkZGXAe3QkHPnztnqMvNWrlzpPG7cuJqjRo2KWbNmzVNZFw8fPhQeHh5NLCwsZFRU1CX9zNaVK1c6r1u3zvWvv/6yzsjIUFWtWjVj4MCBCR9//HG0rt8qK2PHjo3bunWr2+XLl22Kst3atWtdAWDYsGFP/R9bWVnJQYMGFen7+9VXX7kBwOTJk5/4//T3988cMWLE/SVLlnitWLHCdfHixQUen/XPr8+dO2er+79t2bJl6m+//RYCaG82LFy40G3Tpk2ut27dspJSws/P79GwYcPipkyZEmvMeTVQ9O8xAAwfPjxh3rx5VdeuXevKIELxMH+DFKtu3bqZNWvWfAQA0dHRRgW8NBoNtm3b5uLp6ZnZpUuXp7ID/Pz8srp165bq7Oxs1BACjUaDjRs3ugHA4sWL7+p3aK+88sqDwMDA1NDQUCvdhVlBhBCB3bt398/d1+Nxj/rj6OLj49Xjx4+v6uvr29DS0rK5vb1903bt2tXZvXt3ofvXd+LECev27dvXsbGxaWZra9usbdu2dQ8ePFjggem///1vwqNHj1Tr1q2rUGPE/P394e/vj4YNGyru97JWHifEwD8nHfr0T4hN9X6G5J1/QKPRoFOnTrWFEIGff/75U/UaP358VSFE4NChQ5+aL2X79u32HTp0qOPo6NjUwsKiefXq1RuOGzeuWkJCgsFj5Y4dO+ybN28eUKVKlWYODg5Nu3Tp4vfnn3+WyxhkMzMz6IIAf/zxR5FOQjdv3uxqaWkphw4d+iDva56enjm9e/dO8fDwMDqwuGbNGncAmDt3bqT+ifjzzz+f1q1bt8T4+Hiz4ODgQi+SPDw8Gjdo0KARAGzfvt1V12fqz2mQnp4u3n//fc86deo0sLKyam5ra9usRYsW/kUd63r58mXLbt261bK3t29qbW3drHnz5gHbt2+3L2ibIUOGJEgpsXLlykLHF5My6QLmoaGhZdJuGzZs+KhFixapO3fudHn48OHjDK07d+6YHT582KF79+6Jjo6OxQriR0REmOlSx7t06ZI2ZsyYOABYt27dU/0gAERHR6vbtm0b8O2337r6+vo+GjVqVEyDBg3Sp06d6rN48WJ3Q9ssX77c9YcffnD28/N7NGjQoLiXX3451s3NLWvNmjUebdq0CUhMTDTYV+7evdvplVde8fPy8socNWrU/WbNmqX+/PPPTu3bt6+nP2/DxIkTo/z9/R8CwGuvvXZ/4sSJURMnTowaO3ZsTH6fe9iwYYm2trY5u3btcsnKejrW+PXXXzumpKSo+/fvH68fQBg0aJDPuHHjaoaHh1t169Yt8dVXX73v6OiYs2DBAu+OHTvWMbSv0qTRaE9LzczMjA5eaDQanD592s7V1TWrKNlnBTl9+rQ9APTt2/epc4WePXsmAcDx48cLPSd95ZVX4nTZhN7e3pm6/8tXXnnl8R2Wfv361XzvvfdqxMfHmw0ePDhu6NChcYmJiWbvv/9+jX79+tU0pr7F+R4D2msMd3f3rJMnT9rr/vZUNMxEIMW6efOm+e3bt61sbGw0jRo1MmregQsXLljFxsaa9+zZs8Bxxca6du2aZVRUlIWPj09GQEDAUxHNLl26JF24cMH24MGDdr169Sowkjlx4sSo8PBwi507d7roD9/o3LlzCqCdk6JNmzYBoaGhVg0bNkzv3r17THx8vNmPP/7o3L9//7qff/55+NSpUwu9vX3gwAGb3r17183KylJ17do1sVatWhmXL1+u0r17d/82bdrkW8dOnTqlAsChQ4fsjXkfUp7yPCFetmzZXd0Fo+6EuE+fPgnFPSEuLpVKha1bt95u0qRJg48++qh6x44dU1u3bv0QAHbu3Gm/fPlyzzp16jxcs2bNE3cB3333Xe8lS5Z4OTo6Zj///PMPXF1ds69cuVJl5cqVHocPH7Y/e/bsdScnp8dnGqtXr3YaN25cLQsLC02PHj0SPTw8ss6cOWPXoUOHen5+fg/z1qss6Ma6F+UkNDY2Vv3XX39ZN23aNNXa2rrEd95SUlJUf/75p42NjY2mS5cuT6WwduvWLWnv3r3OR44csR8/fnyB/fQbb7wRExYWZrFx40b3evXqpXfr1i0JAAIDA9MA7R3G9u3b17148aKtn5/fo+HDh99PS0tT/fjjj04jR46sdenSpagvv/yy0GyW33//3apTp04BSUlJ6o4dOyY1aNDgYWhoqOXQoUPrdOjQId9hF506dUpTq9U4evSoPQCjM+9IOfr27Zs0a9asnOPHjzt07ty59qBBgxKeffbZtAYNGmSU1jjp1157LXb8+PE1N23a5DR27NgEAFixYoVrTk6OGDt2bGx6enqx3nj58uWu2dnZYsiQIXEA0LJly0f169dPP3v2rN2VK1cs8877NHHixGp37961HDly5P21a9c+7g+PHz9+v3PnzgGG3mP27NnRmzZtumNm9uTlw+LFi10nTZrk88UXX7h/+umn0Xm3O3LkiMOWLVtu6g9jmjNnjvusWbOqjxs3zufMmTM3AG32WXh4uEVISEiV9957L8aYDFRra2vZq1evxK1bt7p+9913DnmHSgUHB7sAwOuvv/44oL106VKXb7/91rVLly4Pdu7cecvW1vZx36dL+f/ss8/cZ86ceb+w9zeVlStXugFAUVL/L126ZJWYmGjWqVMno4aHFSY5OVl1//59c2tra42hDD9doCIsLMyqsH3p5i1avHixV9WqVTPzZhauXLnSec+ePc716tVLP3PmTIguMy05OTmybdu2/nv27HFesWJF0rhx4wo8ThTne6zTuHHjtIMHDzr+/vvvVoGBgUbPb0ZaDCJQqTE0U62vr2+GoQnRTp48aacrn52djXv37lkcPHjQ0cLCQi5ZsiTM2MyBI0eO2AFA8+bNTTLR1ZUrV6wAoFatWgY7l7p162YAwM2bNwvtUBctWnRv7969djt37nQxNHzj7bffrhYaGmo1ZMiQuODg4HDdCczly5ej27ZtW+/DDz+s0bt37+SCDqoajQZjxozxffTokWrz5s2hr7zyyuM7i7oDdn7bNmzYMMPOzi7nt99+K1LWQ3njcIZ/VKYTYqBofYg+T0/PnI0bN97q2bOn/5AhQ2r98ccffyUmJqpHjx5d08rKSrNt27Zb+hfMu3btsl+yZIlX8+bNU3/55Zeb+sN5Fi1a5Dp58mSf999/33vlypV3Ae2SVZMnT/ZRqVTy4MGD15999tnHQYPhw4dX37RpU753P0pLdnY2Nm3a5AoArVu3Nvok9ODBg7YajQZNmzY1VZ9pqdFoUL169QxDqagBAQEZAHDr1q1C+8zZs2fHXLlyxXLjxo3ujRo1emoM8axZszwvXrxo26lTp6Sff/75pu4u4507d+61atWq/tKlS7169+6dVNicNW+88UaNpKQk9bx58+588MEHjycM27Bhg+Nrr72W72oV9vb2mlq1aj28evWqTUpKisrOzo63syqYmjVrZm3ZsiV0/PjxPkeOHHE4cuSIAwDY2NhomjVrljpkyJD4MWPGJOS9aC6JESNGJH7wwQc11q9f7zp27NgEjUaD4OBg11q1aj3q2rVrWlEzDwHtsT84ONhVpVJhzJgxj/vHoUOHxs+YMcP6q6++cv3qq68idc9nZGSI3bt3O9vY2Gjmz5//RLvq0KFDep8+fRJ27tz51CoS+U3a+s4778TNmjWr2qFDh+wNBRHatGmTkvfi/oMPPri/evVq919//dXuxo0bFsWZEFbntddei9u6davrpk2bXPTf586dO2YnT550qFevXnqrVq0e99PLly/3UKvVcsuWLWH6AQQAmD9//r3169e7bd++3aW0gghXr1611h3fkpOTVb/++qvd1atXrd3c3LK+/PLLiMK217l9+7YFAHh4eJgkbSIhIUENALa2tgaD/87OzjkAUNhcYsbYuHGjC6DNWNMf2mZvb6/59NNP7/bt27fuhg0bXAsKIhT3e6zj7u6eBWj/jgwiFB2DCFRqDE3e0rJly1RDFwDnzp2zzTs3gVqtli+99FJcu3btjJ6l9s6dOxaA6eYcePDggRoA7OzsDHaourusSUlJJepQMzIyxK5du5ytra01ixcvvqt/wdeoUaOMkSNH3l+6dKnX6tWrXb744guDk80BwMGDB23CwsKsWrRokaofQAD+OWBHRETke5fa1dU16/bt21bp6enCFHcly4K/v3apX09Pz8crIyjl97JWWU6IdYrSh+TVrVu31EmTJt1bsGCB94gRI2pERUVZJCQkmC1ZsiSsWbNmT5wsBAUFuQPAunXrwvLOBzJp0qS4FStWuO/atctZF0T4+uuvnVJSUtT//e9/4/QDCADwxRdf3NuxY4drWlpaqQ4XPH78uN2kSZMEoB0Gdfz4cfuwsDCrOnXqPJwzZ06+fURe4eHhuj7TJGP6C+sznZyccgAgOTm5xCehW7ZscVWpVFiyZEmEfppyjRo1sidPnnxv2rRpPqtXr3YtKIhw48YNi7Nnz9rVqFEjY9q0aU/MOD5ixIgHQUFBqRcvXsx33hxXV9esv//+u0p4eLh5QSv8kHL16tUrpXv37lcOHDhge/jwYbtLly5ZX7hwwfbkyZP2J0+etA8ODnY5dOjQTVONkbe2tpb9+vWL37Rpk/uVK1csQ0NDLSIiIixnz55t9MVjXnv27LGLiIiwbNeuXbL+hNKjRo2K//jjj6tt377ddfHixfd0q5pcunTJ6tGjR6rAwMBUQ3MgPffccymGLr4yMjLEwoULXXfs2OF88+bNKqmpqWr9VPD8Zv5/9tlnn8qCNDMzQ8uWLVMjIiIsz549a12SIEKXLl3SclcAcIyNjVXrxvKvXbvWJScnB/rD6lJSUlQhISFVHB0ds+fNm+dhaH/m5ubSmEBncYWEhFQJCQl5YjlHLy+vzGPHjoUUZeLI2NhYMwBwdHTMNnUdCyJEseZKfsK1a9dsVCoVunfv/tR3o3v37ilqtRrXrl2zLmgfxf0e6+iCIvfv3+f1cDHwj0alxtjl6ABtqr/uLlNOTg7u3Llj/s033zjOnj27+i+//OJ45syZv4xZelA3a7izs3OZdKi69OGSdqi6jrB58+aphsYev/DCCylLly71unTpUoEd6rlz52yAwg/Y+W2vC4pERUWZGRpTT8pXGU6IdYrShxjyv//9L+rkyZN2u3btcgGAPn36JBgKQPz+++82FhYWUndnJK/s7GwRGxtrHh8fr3Zxccm5ePGiNQB06NDhqTv+bm5uOf7+/ukFXXiawtmzZ+3Onj37RICmfv366SdPngzRH3ZRmPj4eDPgn4v70maqPjM2NlZ97949C29v70z9idl0unXrljJt2jRcvny5wD7z119/tQaAVq1apRrKnHj22WdTCvq/1P3dYmJizBhEqLjUajW6deuW2q1bt1RAe2d/9+7d9mPHjvU9c+aM/YIFC9xmzZplsrvSb775ZtzGjRvdly9f7hoeHm5pYWEhx44dW+z5Y1atWuUGAMOGDXsiBc7T0zOnc+fOD37++WenLVu2OL722muJAJCYmKgGADc3N4PHeW9vb4PP9+rVq9aBAwccq1WrltGlS5cHHh4eWbrAxOrVq92zsrIMNuz87pTrntcFH0ti8ODBcZ9//nnVdevWOb/33nuxALB161YXMzMzOXLkyMd3s+Pi4tRSSiQmJpoVtlJBadEteazRaBAZGWm2bNky1/nz51ft2bNn7fPnz183NqvJ2tpaAwCPHj0ySdBad1Gdmppq8P+jsEyFokhNTVXb29tnG1o5xNzcHMasBFTc77GObl4S3d+RioZBBFIctVqNmjVrZn3wwQexUVFR5kFBQV6zZs3y3rJlS6GzjVtZWZm0Q9VdVOeXuqXLQLC3ty9Rh6rrCHWpVXlVq1YtCyj87p2uPoUdsPPz6NEjAWjvXBdea2XgcIanVfQTYlNRq9Xo1atX4pkzZ+wAYMqUKQYn50pKSjKTUhrMfNCXnJyscnFxydG1w/wynvI7oTGlqVOn3ps/f35UTk4Obt26ZTFnzhzPzZs3u/Xr16/WoUOHbho7q3WVKlXKtM8sLFPBWLqT2fz+1rolPwtLu9XVJ7++t7BVIR4+fKgCeBJa2ahUKvTv3z85PDz83qRJk3yOHj1qb8o+s1WrVg+bNGmStnXrVtfU1FT1iy++mOjp6VmsNnHv3j0z3WoOY8eOrTV27FiD5dasWeOqCyLogl+xsbHmhsreu3fvqeePHz9ufeDAAcdnnnkm+ciRIzd1wQNAe/Nn+fLlBu/qA0BMTIzB99E9b4q5c15//fX4BQsWVN2yZYvLe++9F3vq1Kkqf//9d5Xnn3/+gbe39+MbS7oL5Xr16qVfu3btr5K+b0moVCpUr149+7PPPotOTEw0W7VqlcfEiRO9Da0yYYiufyrsYttY9vb2Gnd396z79++bh4eHm+edF+Hq1auWAODr61vi1H9bW9uc5ORks4yMDKH/XQKArKwsPHjwwMzGxqbA70Vxvsf6dH83T0/PMs3kqCwYRCBFa9OmTVpQUBB+//13o2Yb150IxsXFmeS73bBhw0dA/uN3b9y4YQkAtWvXLlGHqusI79+/b7DDu3v3rjlQ+Im3g4OD7q5YgQfs/Dx48MBMrVZLd3f3CrPEI4czFK4inRCb0u+//241Z86cag4ODjnJycnq0aNH+168ePGvvFkYNjY2Oebm5jIhIeGSMfvVBQ2joqIMtqf8TmhKg1qtRp06dTI3bdp0Jzo62vzAgQOOCxYscHv//fdjC98acHd3zwb+yUgoqYYNG2aoVCqajuMrAAAgAElEQVRERERY5uTkIG8w4/r165ZA/vPMGEt3IZDf3/rOnTtG9Zm6i5f8+t7o6OhC+0wA0L9IocqjpMGugowYMSJ24sSJvgCgW0mhOFasWOGSlZUlGjRokN6gQQODc5scOHDA8cyZM/bXr1+3CAgIyGzSpMkjKysrzfXr1611GVb65Y8dO/bUMDRd2+3Ro0dS3ou+o0eP2hQUiDx16pQdgCeGWWVnZ0M3jLV169aP661Wq2Xu60VKV6pdu3ZW69atk8+cOWN/6dIlS93Sh6+++uoTAW0HBwdN7dq1H928ebNKTEyMuigrz5Smzz777N63337rsnHjRvcpU6bcNzSZd17Nmzd/pFarERoaarKhF7nLfbvs3r3b/p133nnib7d3714HQLvEcEnfp379+ulnzpyx++mnn2z79OnzxP72799vl5OTg/y+zzrF+R7ru3nzppVKpUKLFi3KZTLkio5LPJKi6aKExi6/0qRJk4cAcP36dZN0qPXr18/w8vLKDA8Pt7x+/fpTY/0OHDjgAGiHG5TkfRo3bvy4I4yNjX3qztmhQ4fsABQ6+VnLli3TgMcH7CfoH7ANyZ2V18Lf3/9haU3CR+WrtE+IExMTzbKyskRJTohNJT09XQwePLhWRkaGatOmTaHjxo2Lvn79epWxY8c+Nblo06ZN0xITE830lxoriG7iVt2SmvpiY2PVISEhBabQl5alS5dGmJmZyfnz53snJSUZ1Yh1n+XGjRsm6TPt7Ow0jRs3TktLS1MdOHDgqb/PTz/95AAAnTp1KtFSo25ubjne3t6Z0dHRFteuXXuqb/7555/tAKBRo0YF9plt2rRJB7Tz8uTkPN08DPWl+m7fvm3p4uKSbWgmc1K+7777zn7jxo2OGRkZT12wJiUlqZYtW+YBGB4iWFKjRo1K3LRpU2hwcPDNHj16FHv/mzdvdgWAoKCg8G3bthn8GTZsWKyUEsuWLXMDtMv99u3bNyEtLU01bdq0JyawPX78uPX333/vnPd9/Pz8MnNff6JNREZGmr399ttPLZmr79dff7XbunWrg/5z//vf/9wjIiIsW7dunaI/H4IuQHjr1i2D8ysURLfM7fLly92+//57Z0dHx+yXXnrpqZULxo8fH52VlSVefvll37i4uKfOuWJjY9UnT54s037cyclJM2HChOjs7Gwxffr0pyYVNsTFxSUnICAgPSQkpEpqamrJJyoA8Oabb8YCwMKFC730z0dDQkIsNmzY4G5hYSHHjRtX4mP8q6++GgcAM2bMqJaSkvL4eJWSkqL68MMPqwHA8OHDC3yf4nyPdR4+fCiuX79uXa9evXRXV1dFBJIqGmYikGI9fPhQrF692g0A2rZta9QBtmvXrqlqtRoXLlwo0jrp+VGpVBg+fHjsZ599VnXixInV9u7de0t3Zy04ONjxwoULtn5+fo8MTQxTFFZWVrJv374J33zzjeuUKVO8N27c+Hg8+dWrVy3Xrl3rbmZmJvWXKDLkhRdeSPP19X10/vx52+DgYEf9yRV1B+z8tj127JhNTk5OqZwslSYOZ/jHd999Z5+WlqYaPHjwU3eKyuKE2MXFJUelUsmSnBCbyujRo6vfuHGjyoQJE6J69+6d8p///Cfl9OnTdps3b3Z7/vnnk4cPH/64bUycODHm5MmT9iNHjvTduXPnrbwXhElJSaoLFy5U0U3Q9/LLLydOnz69+q5du1xOnTp1X39yxSlTpniX9qSK+QkICMgcNGhQ3JYtW9zmzp3rsWDBgkInWGzTps1DBweHHGOzvYzx+uuv33/rrbdqzpgxo+pzzz13Q5f5cfjwYZuffvrJycXFJTvvxK/FMWTIkLiFCxd6T5w4sfq+fftCdX1zZGSk2aJFi7xy61JgQ6xbt25m69atU86ePWs3f/58t7yrMxQ0H8Lly5ctHzx4YNajR4/Ekn4WKh0DBgzwze+1DRs23Ll27ZrVRx99VP3tt9/OadGiRYqfn1+GmZmZjIyMtDhy5IhDSkqKunHjxmnvvfeeyWfpt7Oz0wwbNqxE7WDv3r12uglVO3XqlG/A7M0334wLCgry2rZtm8uiRYsizc3NsWjRosiTJ0/arVu3zv2PP/6wbtOmTWp0dLT5jz/+6Pzcc88lHT582FF/H88991xa7go2js2aNQto3bp16v37982OHj3qULNmzUcFDePq1KlT0rBhw/w2b978oFatWhlXrlypcuzYMQcHB4ec5cuX39Ev26VLl+SVK1d6jB8/3mf//v2Jtra2GkdHx+zp06cXml01bNiwxGnTptVYu3ate3Z2thg+fPj9vMdCAHj33XfjL1y4YBMcHOxWu3btRu3bt0+qXr16ZmJioll4eLjF+fPn7QYOHBjXrl27O4bex5B9+/Y56iaqzatLly7JhS1VCABTp069v3z5co/vv//e5cKFC9HGrBjQq1evxKtXr1rv3bvXfvDgwU8FTKZPn+4ZEhJiBWhXhQCA4OBg11OnTtkCwLPPPps6adKkx/1kly5d0l5//fWYNWvWeDRq1KhBjx49EjMzM8XevXudkpKS1J9++ukdY5beLMy4ceMS9uzZ47hv3z6ngICABt26dXsghJA//fSTU2RkpEX37t0T33jjjUL/ZkX9Huvs27fPLisrS/Tq1Yv9dzExiECKoL/Eo5QS0dHR5keOHHGIiYkxr1atWsbcuXONmm3cxcUlp02bNsm//fabnf4Mvfr0Typ0wxQmT55cTTdRzJgxY+JefPHFxxOmzZo1K+bnn392/Omnn5yaNGlSr0OHDskREREW+/fvd7KystKsWrUqzNjxxwX58ssv7549e9Z206ZN7n/88YdNu3btUuLj481+/PFHp7S0NPW8efPuFJbeplKpsHLlyrA+ffrUHTFihN+WLVsSdQfs06dP27dv3z75xIkT9oa2/emnn+wBYNCgQRWqQ/03DWeo7CfEprJ+/XqnLVu2uDVr1ixt4cKF9wDtRE3btm271bJly/oTJkzwbdOmzTXdiVD//v2Tp02bFrlgwYKq9erVa/jcc88l+fj4ZKampqoiIiIsfvvtN7s2bdqkdO7c+SYAODs7axYuXBg+bty4Wi+88EJAjx49Ej08PLLOnDljFxoaatW8efMCZ/TPz7p169wOHTpksH2++uqr8XlTPg355JNPor777jvXFStWeEyZMuV+Yam6KpUKXbt2Tfz2229dL126ZNmkSZOnJgd8/fXXqyUmJpoBwMWLF20A4PPPP/dcv369CwAMGDAgcejQoY9PXt94442E3bt3Ox08eNCxYcOG9bt06ZIUHx9vtnfvXicppQgKCgrTX9KruObMmRN96NAhh19++cWxXr169Tt37pyclpam+vHHH50SExPN3nrrrejnn3++0NV9li9ffqdjx44B06dPr/HLL784NGjQ4GFoaKjlgQMHnDp16pSkW+Ukr71799oDQP/+/StUn/lvUtDM7CtXrowYPXp0gr29fc6hQ4fsr127Zn3u3Dm79PR0lZ2dXU69evXS+/Xrl/juu+/GGZr8TQlWrVqlS9kvMFjm7++f+cwzzySfPn3afuvWrY6vvvrqAy8vr+xTp05dnzx5crWDBw86XL161cbX1/fR/Pnzw2vVqpWZ9+LLzMwM+/btuzl58uSqR44ccVi/fr27u7t75tChQ+P+97//RQUEBDTI7/379u2bOHr06NjPP//c68iRIw5mZmaya9euDxYsWHC3cePGT/Q5AwYMSP7oo4/ubtq0yXXNmjUeWVlZwtvbO9OYIIKtra3s3r174vbt210B7eoU+ZXdvHnzne7duyetWrXK7dSpU/YpKSlqBweHHC8vr8xx48ZFv/baa4VewOoztOKCjoODQ44xQQRbW1v5zjvvRM+YMaP69OnTq/7888+hhW3z1ltvxS1cuNB78+bNLoaCCAcPHnTIm4X6+++/2+gHjvWDCACwevXqu40bN364cuVKd90qOPXr10+fNGlSdN6lOkvihx9+uLVgwQK34OBg1y1btrgC2qFu48ePj867Wk5+ivo91tmwYYOLubm5fOutt8o9c7KiErqZkqnkLl26FNakSZN8v4xubm5NDaVNKYWrq2tObGzsHyXdjxAiEDBuZvVJkyZ5G5rMzMrKSlOjRo2MF1988cGsWbNiipJqFBwc7Dhs2DC/zz777I5uhl5D9cvPkiVLwvLO4J6amipmzpzptXPnTueoqCgLGxubnDZt2qTMnTv3XlHWlt27d69dr1696uqvRqEvLi5OPXPmTM99+/Y5RUVFWVhaWmoaNWqUNmXKlJj+/fsnG7uvEydOWE+fPr2q7kKmSZMmaZ988knkvn37HBYvXuy1Z8+eGz179nx8QZKTk4OqVas2dnR0zL5+/fo1Yz9PefPy8moSHR2t2GCop6dndlRUlFHj7AtS2HcWAGJjY//IysoS27Ztc9CdEMfGxprrTojr1q370JgTYmPab6tWrfzPnTtne/ny5SuFzUi/e/duu379+tXVzUZd2Ocwtg46ffr0qfnDDz8437x5808/P7+s69evW7Rs2bK+SqXC+fPnr+VdLmvjxo2OI0aM8GvSpEna2bNnQ/TvUu3fv992yZIl7hcvXrRNTEw0s7W1zfH09Mxq165d8vDhwxPatWv3xJ2+HTt22H/66afef/31VxULCwvZsmXLlEWLFt2dOXOmt36djP0MBZX59NNP70yfPj327bff9g4KCvLSTaxoqOxrr71WfcOGDe7jxo2LXr58eaShMvpOnDhh3aFDh3pvvfVWdFBQ0FPlPTw8Guc3ZwDwzySP+s9lZWVh7ty5Hlu2bHG9c+eOpaWlpaZ58+apM2fOjDLmwl7nypUrlo0aNWo4aNCguG3btj01uW5qaqr45JNPPHfu3OkcERFhaWZmJgMCAtLHjRt3f/To0YnG7uvPP/+0nDp1arXTp0/bZWdni4CAgIcffPDBvbt371pMnjzZZ9myZbfffPPNJy4CGjVqVC86Otr87t27lw3d7VSiatWqNYmMjFRsn1m1atXsu3fvlrjPJGVYunSpyzvvvONr6LyKTGfo0KE+O3bscPn777//rFGjBudnKURkZKRZ7dq1G/Xu3TvB0HElP5cuXXJt0qSJbylWrUJhEMGECgsiUNnIzs6Gv79/A3Nzc3nt2rVrHN9fuC1btji8/PLLtQ2dKBNR5ffMM8/UDQ0NtQoPD79squU/K7NTp05VadeuXf0PPvggct68edHlXR8iJWIQoWxERESY1atXr9GAAQPi9IfDkmEjR46svm3bNtdr165dKcp8NgwiPIlXV1TpmJmZYd68eXdDQkKqbNq0yWAaE/1Do9Fg7ty53g0aNEg3Jt2OiCqfhQsXRsTHx5t/8cUXbuVdl4pgxowZVb29vTNnzJhhcNlQIqKyUr169eyVK1fe8vb2zjI0QSz9Q6PRwMvLK2vFihW3OSFuySg2pY2oJF566aWkv//+O0K3hjflLyIiwrxbt25JAwcOTGTWBtG/U9u2bR8uXrw4jH1m4ZKTk1XNmzdPmzZtWrS1tTWzNoio3L388stJAEw2X0FlpVKp8OmnnzJ7zAQ4nMGEOJyBiIiIiIiocuFwhifxjgMRERERERERGYVBBCIiIiIiIiIyCoMIRERERERERGQUBhFMjHNMEBERERERVQ68vnsagwgmJIRIzMzMNC/vehAREREREVHJZWZmmgshEsu7HkrCIIIJaTSa/Q8ePLAr73oQERERERFRyT148MBOo9HsL+96KAmDCCaUk5OzKiYm5kFMTIxzRkaGOVNfiIiIiIiIKhYpJTIyMsxjYmKcY2JiHuTk5Kwq7zopieCFrmlduHDBV61Wj1GpVP+RUjqVd32IiIiIiIioaIQQiRqNZn9OTs6qwMDAsPKuj5IwiEBERERERERERuFwBiIiIiIiIiIyill5V6AycHV1lb6+vuVdDSIiIiIiIqJiuXDhQpyU0q2wcgwimICvry/Onz9f3tUgIiIiIiIiKhYhRLgx5TicgYiIiIiIiIiMwiACERERERERERmFQQQiIiIiIiIiMgqDCERERERERERkFAYRiIiIiIiIiMgoDCIQERERERERkVEYRCAiIiIiIiIiozCIQERERERERERGYRCBiIiIiIiIiIzCIAKRwnXs2BEdO3Ys72oQEREREREpM4gghBgohAgSQpwQQiQLIaQQIriQbdoKIfYJIRKEEOlCiD+FEO8KIdQFbNNTCHFUCJEkhEgVQpwVQgw3/SciIiIiIiIiqvjMyrsC+ZgBoAmAVAB3AQQUVFgI0QfADgCPAGwDkACgF4DFAJ4F8F8D27wFIAhAPIBgAJkABgLYIIRoJKWcYqoPQ0RERERERFQZKDITAcBEAHUB2AN4o6CCQgh7AKsB5ADoKKUcJaWcCqApgDMABgohBufZxhfAF9AGG1pIKcdLKScCaAwgFMBkIcQzJv1ERJUYh1wQEREREf07KDKIIKU8IqX8W0opjSg+EIAbgG+klOf19vEI2owG4OlAxEgAlgD+T0oZprdNIoB5uf8cV8zqExERERFVWLw5QEQFUWQQoYg65z7+ZOC14wDSAbQVQlgauc3+PGWIiCoUnvwRESkb+2kiqsgqQxDBP/fxRt4XpJTZAG5DO/dDLSO3iQKQBqCaEMLatFUlIiIiIjItBiWIyta/vc1VhiCCQ+5jUj6v6553LMY2Dvm8DiHEGCHEeSHE+djYWKMqSkSVw7/9wEFERERE/16VIYhQGJH7aMz8CkZvI6VcJaVsIaVs4ebmVuzKEZU1XgATFYxthIiIiCh/Sl3isSgKyxqwz1NO97tr7jbxBWyTXOLaEREREREphK+vL8LDw40qK4QotIyPjw/CwsJKWCsiqkgqQyZCSO5j3bwvCCHMANQEkA3glpHbeAGwAXBXSplu2qpWDLwLR0QVidL7LKXXj4j+XcLDwyGlNNmPsQEJIqo8KkMQ4XDuYzcDr3UAYA3gtJQyw8ht/pOnDCkMT8jLjq+vL4QQhf4cO3YMx44dM6qsr69veX8sIiIiIiIqpsoQRPgOQByAwUKIFronhRBWAObm/nN5nm3WA8gA8JYQwldvGycA03P/uaKU6ktUYZj6bgXvWBARERERVWyKnBNBCNEXQN/cf3rmPj4jhNiQ+3uclHIKAEgpk4UQo6ENJhwVQnwDIAFAb2iXcvwOwDb9/UspbwshpgJYCuC8EGIbgEwAAwFUA7BQSnmmtD4fkY6npydiYmKMKmvMuEQPDw9ER0eXtFpERERUDEU5rgM8thNRxaTIIAKApgCG53muVu4PAIQDmKJ7QUq5WwjxHIAPAQwAYAXgJoBJAJZKKZ9aZUFKGSSECMvdz6vQZmVcAzBDSrnRpJ+GKB9FOdEoj/0RERGR8UrjOMxjOxEpjSKDCFLK2QBmF3GbUwC6F3GbPQD2FGUbIqrcmB1CRERERJQ/RQYRiIjKC7NDiIiIiP6dirIEKvDvXQaVQQQionKmW23k6NGj5VoPKjqut05ERFR56CYVNyVjjv8VDYMIRJWIhYWF0R1VZezQiMqaqU822C6JiOjfjjdXlI9BBKJKJDMzE2vXrgUAJCUlwcHBoUS/jxo1qqw/AhWCd76JiIiIqDwxiEBUyYSEhAAA4uLi4OrqWuLfSVl455uIiIiIyhODCP8ynHm+8vP39weg/b/WZRaU5Hei8sQ+i4iIiEhZVOVdASpbnHmeiCoS9llEREREysJMBKJKhsMZiIiIiIiotDCIQFTJcDgDERFR5cGVl4irFZDSMIhARERERKRQmZmZWLRoUYlXXNL9PmnSpLL+CERUyTCIQFTJcDgDERFR5XLlyhWTHNPj4uLKuupEVAkxiECK4uvri/DwcKPKGpOy5+Pjg7CwsBLWqmLhcAYiIqLKpWHDhiY5pnt6epZ11SsEDhcgKhoGEUhRwsPDIaU02f44NpCIiIiIiMh0GEQgqmQ4nIGIiKhy4XAGIlISBhGIKhkOZyAiIqpcOJyBiJREVd4VICIiIiIiIqKKgZkIRJUMhzMQ5Y/rrRNRRcThDESkJAwiEFUyHM5AlL/MzEysXbsWQMnXWndwcMCoUaPK+iMQVTqcGb9wHM5AlYWnpydiYmKMKmtMMN/DwwPR0dElrRYVEYczEBERERERUakzNoBQXvsj4zATgaiS4XAGooKxjRBRRcPhDESkJAwiEFUyHM5AVDC2ESKqaDicgYiUhMMZqNR17Njx8XhHIiIiIiIiqriYiUBUyTBVm6hgbCNEVNFwOAMRKYlJgghCCB8A3gDcAFgBiAcQC+BvKeVDU7wHERmHqdpEBWMbIaKKhsMZiEhJihVEEEJYAXgJQDcAzwHwyKdothDiAoBjALZIKS8Xq5ZEREREREREVO6KFEQQQtQC8C6AVwA4AChs8U5zAG0AtAYwTQjxK4CvoA0oyKJXl4gKw1RtooKxjRBRRcPhDESkJEYFEYQQTgBmAXgDgEXu038DOA7gLIDfAcQBSADwEIBz7k9NaAMIraHNWHgG2qDCNCHENCnlzyb7JEQEgKnaRIVhGyHdZL9Hjx4t13oQGYvDGYhISYzNRLgJwAnaQMHXAIKllBcKKH8/9+c6gP0AIISwAzAQwDAAHQHsE0K8K6UMKl7ViYiIiIiIKi5fX1+Eh4cbVVaIwpLAAR8fH4SFhZWwVkQFMzaIoAHwAYD/k1KmFeeNpJQpANYDWC+EaAVgNgDH4uyLiPLHVG2igrGNEFFFw+EMlVd4eDhMOcrbmEADUUkZG0TwLW7wwBAp5W8AugshbEy1TwAQQvQA8A6A+gBcAEQBuABgkZTyjIHybQHMgHaIhRW0GRfrAARJKXNMWTeissJUbaKCsY0QUUXD4QxEpCRGBRFMGUAorf0KIT4HMA3a5SV3Qzv0ojaAPgAGCCFelVIG65XvA2AHgEcAtkE7n0MvAIsBPAvgv6aqGxERERERlT1PT0/ExMQYVdaYu/geHh6Ijo4uabWoDHEeHNMr1hKPSiOE8AQwBUAMgMZSyvt6r3UCcBjAJwCCc5+zB7AaQA6AjlLK87nPz8wtO1AIMVhK+U2ZfhAiE2CqNlHB2EaIqKLhcIbiMzaAUF77I6qITB5EENoQXnMAtQBIALcBXCzlJR19AKgAnNUPIACAlPKIECIFgJve0wNz/71JF0DILftICDEDwCFoV6JgEIEqHKZqExWMbYSIKhoOZyAiJTFpECF3ToL/A1Ajz0sRQogJUso9pnw/PX8DyATQSgjhKqV8HGYVQnQAYAftEAedzrmPPxnY13EA6QDaCiEspZQZpVRnIiIiIiIiogrFZEEEIUQXaC/U1QD+gPbCvgq0WQk1AOwUQnSXUh4w1XvqSCkThBDvAVgE4JoQYje0cyP4AegN4ACAsXqb+Oc+3jCwr2whxG0ADaDNpvjL1PUlKk1M1SYqGNsIEVU0HM5AREpiykyE2dBOUthXSnlI96QQwgzAPGjnLPgI2gt6k5NSfimECIN2dYXRei/dBLAhzzAHXQ5qUj670z2f7xKUQogxAMYAQI0aeRMviMoPU7WJCsY2QkQVDYczEJGSqIwtKIQILKRIUwA/6AcQAO2dfQAfAsgA0KzINTSSEGIagO8AbIA2A8EGQCCAWwC+FkLML8ruch/zncdBSrlKStlCStnCzc0tv2JERERERERElUZRMhHOCiGWApiZz9KMGQCc8tnWFoA5gOQi1s8oQoiOAD4HsEtKOUnvpYtCiH7QDluYLIRYIaW8hX8yDfK7jWSf+5hfpgKRYjFVm6hgbCNEVNFwOAMRKUlRgggnALwLoH8+kyQeBtAvd3WDL6WUqQAghKgL7WSLAsARE9TZkJ65j0/tX0qZLoT4DUA/aDMhbgEIAdACQF0AF/TL5w6/qAkgO7csUYXCVG2igrGN0L8N10iv+DicgYiUxOjhDFLKTgBGQTtMYLcQ4lshhJdekfcAJAD4GMADIUSUEOIBtBMTvgDgAYAPTFbzJ1nmPuY3rkD3fGbu4+Hcx24GynYAYA3gNFdmICIiIiIiIvpHkSZWlFKuF0LsAbAYwMsAugghPpBSLpdShubOm/A/AL0AeORulgrgRwAf5g4lKA0nALwFYIwQYqWUMlL3ghDiPwCehXbSx9O5T38H7fCHwUKIICnl+dyyVgDm5pZZXkp1JSpVTNUmKhjbCFHZ8fX1RXh4uFFlhRCFlvHx8UFYWFgJa1XxcDgDESlJkVdnkFLGARgmhNgIYAWA/xNCDAMwRkp5BcDLQnsUcM/dJFZKqTFZjQ37DsBBaDMe/hJC7AIQDaAetEMdBID3pZTxuZ8hWQgxOne7o0KIb6DNougN7fKP3wHYVsp1JioVTNUmKhjbCFHZCQ8Ph5T5zlNdZMYEGiojDmcgIiUxejhDXlLKgwAaQHtHPxDABSHEp0IIS6kVk/tT2gEE5L5HdwATAVyDdv6DyQDaANgH4EUp5ZI82+wG8ByA4wAGAJgAIAvAJACDpSmPeERERERERESVQJEzEfTlzhkwXQixBcAqaOc8GCSEeCM3yFBmpJRZAL7M/TF2m1PQBh+IKg2mahMVjG2EiCoaDmcgIiUpURBBJ3cYQ1shxBsA5gH4WQjxNYBJucMfiKiMMFWbqGBsI0RU0XA4AxEpSZGCCEIIO2iHDHSFdsWDWAC/AFgipUySUi4XQuwEEATgFQDdhRBTpJQbTFttIqKKwcLCwugxvP/Wsb5EheEShURERMphdBBBCOEG4CSA2tBOVAgAdQA8A+AVIUQ7KeV9KWUMtEMaegBYBmCtEOJVAGOllH+btvpElBdTtZUlMzMTI0eONFka6rp168r6I1Q6bCOVG1cDoMqIwxmISEmKkonwKbRBg6sApgP4O/ffn0I7weJcAGN0haWUPwohjgCYA+BtAH8KIeZJKeeYqO6kALzLqjxM1VYepqEqC9tI6SvPzAGuBkCVEY8jRKQkRQki9AQgAcsJTzQAACAASURBVPSUUupC/NeFEH8CuJ37+hOklOkAJgshgqGdeHE2tEEFqiQyMzOxaNGixwenpKSkEv0+adKksv4IREREREREZKSiBBGcAaTpBRAAAFLKcCFEau7rBkkpfxdCtIZ2GUWqZJhipyxM1VYethFlYRshooqGxxEiUpKiBBEiANQSQrSVUp7WPSmEeBaALYDQgjaWUmoALClWLUnRmGKnLEzVVh62EWVhGyGiiobHESJSkqIEEYIBfATgRyHESgC3APhBOw+CzH2diIiIiIiIiCqpok6s2ARAXwBTc5/TzTa0J/d1+hdiip2yMFVbedhGlIVthIgqGh5HiEhJjA4iSCmzAfQXQnQC0AWAK4B4AAeklIdLqX5UATDFTlmYqq08bCPKwjZCRBUNjyNEpCRFyUQAAEgpjwA4Ugp1ISIiIiIiIiIFK3IQgSgvptgpC1O1lYdtRFnYRoioouFxhIiUhEEEKjGm2CkLU7WVh21EWdhGiKii4XGEiJREZUwhIcReIUSgqd5UCFFFCDFFCPGGqfZJRERERERERKXL2EyE7gD+I4TYC2A5gF+klJqivpkQwgfAMABvAXADMLuo+yDlYYqdsjBVW3nYRpSFbYSIKhoeR4hISYwNInQBsBBALwA9AcQKIb4FcALAb1LKMEMbCSGsAbQA0BpAbwBtc1/KzN3f0mLXnBSDKXbKwlRt5WEbURa2ESKqaHgcISIlMSqIIKU8JIRoBmAEgGkA/AG8mfsDIUQKgDgACQAyADgBcIY220A3ZEIAeARgK4BPpJThJvsURERERERECtCxY0cAwNGjR8u1HkSlxeiJFaWUEsB6AOuFEM8BGAOgKwAXAPa5P7UMbJoD4AK0wYONUsoHJa00KQtT7JSFqdrKwzaiLGwjRFTR8DhCREpSrNUZpJTHABwDACFEfWiHK3hDm3lgBSAeQCyAawBOSylTTVJbUiSm2CkLU7WVh21EWdhGiKii4XGEiJSkxEs8SimvQRssICIiIiIiIqJKrMRBBCKm2CkLU7WVh21EWdhGiKii4XGEiJSEQQQqMabYKQtTtZWHbURZ2EaIqKLhcYSIlKTEQYTcZRxfB/AiAB8AVaSUfnqvOwDoAe3cjFtL+n5EREREREREVD5KFEQQQjQF8D2AatAu4QgAMk+xZAAfAggQQtySUp4tyXuS8jDFTlmYqq08bCPKwjZClYmnpydiYmKMKiuEKLSMh4cHoqOjS1otMjEeR4hISYodRBBCuAD4EYAX/lnCcRYAO/1yUkophFgL4AsAfQEwiFDJMMVOWZiqrTxsI8rCNkKVibEBhPLaH5kGjyNEhllYWBgVIAWMC6SScUqSifAutAGEQwBelFJqhBBTkSeIkOtHaIMInUrwfkREREREREQAgMzMTKxduxZJSUmPg2Ul+X3UqFFl/REqpJIEEXpBO3RhmpRSU1BBKWWIECILQO0SvB8pFFPslIWp2srDNqIsbCNEVNHwOEKUv5CQEB7Ty1hJggh+ADIB/GFk+WQAzP2shJhipyxM1VYethFlYRshooqGxxGi/Pn7+/OYXsZKEkRQAciWUuadSPEpQggVtMMc0krwfkRERFTOOJEfERHRv1tJgghRAGoKIdyllPcLKdsGgAWAv0rwfqRQTLFTFqZqKw/biLKwjZQMJ/IjKns8jhDlj8MZyl5JggjHAdQEMBzAgvwK5WYhzIF2/oRDJXg/owkh2kM78WNbAM4AEgBcBvCllHJfnrJtAcyANtBhBeAmgHUAgqSUOWVR34qOKXbKwlRt5WEbURa2ESKqaHgcIcofhzOUPVUJtl2a+/ihEKKjoQJCiOoAdkO7KkMOgK9K8H5GEULMgDbA0QHATwAWAtgDwAlAxzxl++iV3QVgGbQZE4sBfFPadSUiIiIiIiKqSIqdiSCl/EMIMRfATAAHhRDnAdgDgBBiGYBG0N7dV+du8oGU8lYJ61sgIcR/oc16OAigv5QyJc/r5nq/2wNYDW1wo6OU8nzu8zMBHAYwUAgxWErJYEIhmGKnLEzVVh62EWVhGyGiiobHEaL8cThD2SvJcAZIKT8SQiQCmAugld5L4wDoZlN6COB9KWVQSd6rMLnDJj4HkA5gaN4AQm59s/T+ORCAG4BNugBCbplHudkMhwC8AWYkFIopdsrCVG3lYRtRFrYRIqpoeBxRDgsLC6MmjQWMm1yWSo7DGcpeiYIIACCl/FIIsRnAywDaAfCGNvsgGsApAJullGUxa1JbaOdo+A5AohCiB4CGAB4B+E1KeSZP+c65jz8Z2NdxaIMRbYUQllLKjFKqMxER0b8aT8iJqCLJzMzE2rVrAQBJSUmPLz6L+/uoUaPK+iMQlViJgwgAIKWMh3aOhKWFlS1FLXMfYwBchHY4xWNCiOMABsr/b+++w2Ury7uPf28RBBFEFFBRQH3FGJVYjoKSIBbUmNi7gmIBOyKQaIzo0YgVwfJaAopgx+5r1NjgiNEoAmqslMARUFSk93q/f6xnPMMwu87es+/Z+/u5rrnW3qvMembW/s3MfuZ+1so8t826W5ueMnhHmXltRJwB3AO4M15VYlqW2NViqXY9ZqQWM1LL1VdfzfOe97wFy8gRRxwx7ocgLTrfR2rxfaQWhzOM37w7ESKi9y79b5l5xgK1ZxRbtumLgDOAhwM/AralO7niI4HPsu7kir2alYumuL/e/M2GLYyIvYG9AbbZZpsRmj35LLGrxVLtesxILWakHjMiTc+M1OL7SC0OZxi/Ua7O8GzgmcDahWnKyHoncAy6ioPvZOalmflL4AnA2cCDI+KBs7y/Xs1kDluYmYdl5qrMXLXFFluM1HBJkiRJkibBKMMZ/gRsmJlD/8leAhe06emZ+bP+BZl5RUR8A3g+3Qkg/5t1lQZTdTtt2qZTVSqoscSuFkvs6jEjtZiResyIND0zUovvI7U4nGH8RulEOB54TERsnZm/W6gGjeDkNr1wiuW9ToaN+tZfBWwPnNi/YkTclO4kjdcCi3pZyuXAErtaLLGrx4zUYkbqMSPS9MxILb6P1OJwhvEbZTjDu9v0DQvRkAVwHN0//XeNiA2GLL9nm65t02Pa9FFD1t0FuDnwA6/MIEmSJElSZ96VCJl5bETsCxwSEZsCb83MkxauaXNuz58j4mi6S02+Dnhtb1lE7EZ3YsWLWHdJx88BbwOeHhHvzcwT2robAm9q63xgTM2faJbY1WKJXT1mpBYzUo8ZkaZnRmrxfaQWhzOM3yhXZ+iV+V8DPAl4UkRcAZwHXDfFZpmZd5nvPmdhP2BH4F8jYhe6IRfb0p1Y8Tpgr8y8sDXk4ojYi64zYU1EfBo4H3gs3eUfPwccvYhtXTYssavFErt6zEgtZqQeMzJZdt11VwDWrFmzpO1YScxILb6P1OJwhvEb5ZwI2w2Zd/N2m8qinoQxM/8UETvSVSE8AdgJuAT4KvCWzPzhwPpfiogHA/9K1xGyIXAaXWfEewqdNFKSJEmSpCU3SifCcxesFQsoM8+n6wTYb5brfx949KI2apmzxK4WS+zqMSO1mJF6zIg0PTNSi+8jtTicYfxGOSfCUQvZEE0uS+xqscSuHjNSixmpx4xI0zMjtfg+UovDGcZvlKszSJIkSZKkFWSU4QwSYIldNZbY1WNGajEj9ZgRaXpmpBbfR2pxOMP4jdyJEBFBdxLDZwCrgC3pTqB4LvBj4JPAlz1J4fJliV0tltjVY0ZqMSP1mBFpemakFt9HanE4w/iN1IkQEVvRXQrxQb1ZfYu3Bbahu+rB9yPiqZn5h1H2J0mSJEmSls68OxEiYgPgG8C96DoPjge+BZzdVrkD8HBgR2Bn4OsRsWNmXj1Si1WOJXa1WGJXjxmpxYzUY0ak6ZmRWnwfqcXhDOM3SiXCi4EdgIuB3TPzP4asc2BEPJpuSMMOwIuA94ywTxVkiV0tltjVY0ZqMSP1mBFpemakFt9HanE4w/iNcnWGp9Kd++ClU3QgAJCZXwNeSlet8LQR9idJkiRJkpbQKJUIdweuAY6exbpHAx9u22iZscSuFkvs6jEjtZiResyIND0zUovvI7U4nGH8RulE2Ai4PDOvnWnFzLw2Ii5v22iZscSuFkvs6jEjtZiResyIND0zUovvI7U4nGH8RhnO8EfglhGxzUwrRsR2wGZtG0mSJEmSNIFGqUQ4DtgdODQinpyZOWyliAjgELrzJ3x3hP2pKEvsarHErh4zUosZqceMSNMzI7X4PlKLwxnGb5ROhEOAZwGPB46NiH8DjsvMawAiYn3gwcBrgV2A64FDR2uuKrLErhZL7OoxI7WYkXrMiDQ9M1KL7yO1OJxh/ObdiZCZP42I/ek6E/4O+CZwbUT8ma7qYIt2/9E2OSAzfzpieyVJkiRJ0hIZpRKBzHxXRJwGvI3uygvrA7cbWO1XwKsy86uj7Et1WWJXiyV29ZiRWsxIPWZEmp4ZqcX3kVoczjB+I3UiAGTmfwD/ERH3AlYBW7ZFfwJOyMyfj7oP1WaJXS2W2NVjRmoxI/WYEWl6ZqQW30dqcTjD+I3cidDTOgvsMJAkSZIkaZlasE4ErVyW2NViiV09ZqQWM1KPGZGmZ0Zq8X2kFoczjN+8OxEiYjtgH+C3mfnuGdbdH9gaODQzz5rvPlWTJXa1WGJXjxmpxYzUY0bq2GCDDeiuzj2z2a6n0ZmRWnwfqcXhDOM3SiXCHsArgP1nse7N27rnAm8ZYZ+SJElaJFdffTUf/vCHAbjooov+8sF6vj8///nPH/dDkCQtslE6Ef6+Tf9jFut+GngD8A/YibDsWGJXiyV29ZiRWsxIPWakFjNSjxmpxYzU4nCG8RulE2E74DrgjFmse0Zbd9sR9qeiLLGrxRK7esxILWakHjNSixmpx4zUYkZqcTjD+N1khG03By7JzOtmWjEzrwUuBrYYYX+SJEmSJGkJjVKJcCFwm4jYJDMvmW7FiNgEuCVw/gj7U1GW2NViiV09ZqQWM1KPGanFjNRjRmoxI7U4nGH8RulE+AnwCOApwBEzrPs0uqqHn4+wPxVliV0tltjVY0ZqMSP1mJFazEg9ZqQWM1KLwxnGb5ThDJ8HAnh7ROww1UoR8TfA24AEPjPC/iRJkiRJ0hIapRLhKLrLNt4D+GFEHE53pYbf0nUYbAc8BngBsCHwS+DDozRWNVliV4sldvWYkVrMSD1mpBYzUo8ZqcWM1OJwhvGbdydCZl4TEY8FvgH8H+Bl7TYogFOBx7QTLGqZscSuFkvs6jEjtZiResxILWakHjNSixmpxeEM4zfKcAYy8wzgfsBBwDl0HQb9t98BbwTul5lrR2qpJEmSJElaUqMMZwCgXZnhQODAiNgG6HVxnpOZZ416/6rPErtaLLGrx4zUYkbqMSO1mJF6zEgtZqQWhzOM38idCP0y80zgzIW8z1FExB7AR9uve2Xmh4as84/AAcB9gPXozt3w/sw8amwNnXCW2NViiV09ZqQWM1KPGanFjNRjRmoxI7U4nGH8RhrOUFlE3BF4L3DpNOu8DPgKcE/g48DhwO2BIyPi4HG0U5IkSZKkSbGglQgAEfESuisy3A24CjgJODgz/3Oh9zVNGwL4CHAe8AW6SoPBdbYDDgbOB1b1ztkQEW8EfgzsHxGfz8z/Hk+rJ5cldrVYYlePGanFjNRjRmoxI/WYkVrMSC0OZxi/WXciRMQOwJfovtm/f2ZeNWSdDwN79n4FNgIeAjwkIvbJzPeN3OLZ2Qd4KLBrmw7zPOBmwNv6T/qYmRdExJvpLkf5IsBOhBlYYleLJXb1mJFazEg9ZqQWM1KPGanFjNTicIbxm8twhocA2wE/nqID4XHAc+k6D64EvgV8ka7TIYCD27f/iyoi7g68FXh3Zh43zaq9zoVhFRJfH1hHkiRJkqQVby7DGf4OSLpqhGH2bdNzgV0z89cAEbE18D1gW7pv/183v6bOLCJuCnyM7uSOr5lh9bu16SmDCzLznIi4DLhDRNw8My9f2JYuL5bY1WKJXT1mpBYzUo8ZqcWM1GNGajEjtTicYfzm0olw1zb9weCCiLgl6zoZ3trrQADIzN+14QGH0VUzLKbX0V1l4W8z84oZ1u3VrFw0xfKLgI3bejfqRIiIvYG9AbbZZpt5NXa5sMSuFkvs6jEjtZiResxILWakHjNSixmpxeEM4zeX4QxbAZdm5nlDlu3Ud1+fH7K8N2/7OexvTiLiAXTVB+9coJMhRpvmsIWZeVhmrsrMVVtsscUC7E6SJEmSpNrmUomwOXDZFMvu16Z/yMwzBxe2kxVezrpv/xdU3zCGU4ADZ7nZRcBtWpuGdYxs2qYXj9zAZc4Su1ossavHjNRiRuoxI7WYkXrMSC1mpBaHM4zfXDoRLgVuGREbDRkqsKpNfzrN9tcA682lcXNwC9ZVOVzZXeHxRg6PiMPpTri4L3AyXSfC9gxcgSEibkc3lOFsz4cwM0vsarHErh4zUosZqceM1GJG6jEjtZiRWhzOMH5z6UQ4ja7i4JH0nVwxItYHHkxX9j90GEFEbEj3zf4f5t3S6V1Fd0nGYe5Ld56E/6LrOOi18RhgZ+BR3Ljdf9+3jiRJkiRJYm6dCN+hqzh4XUR8OzMvbfNfBtyKrhPha1Nsez+6cwycOt+GTqdVRrxg2LKIWE3XiXBUZn6ob9FHgH8GXhYRH8nMtW39W7Huyg4fXIz2LjeW2NViiV09ZqQWM1KPGanFjNRjRmoxI7U4nGH85tKJ8AHg5cDfAKdGxBrgDsCD6DoQfpyZJ02x7T/21pl/UxdWZp4REf8EvAc4ISKOBq4Gnkz3uBbqBI3LniV2tVhiV48ZqcWM1GNGajEj9ZiRWsxILQ5nGL9ZdyJk5pkR8ULgKLorNTy1LQrgEuCFw7ZrJz18Vvu11PCAzHxvRKwFDgCeTXeFiV8Br83Mo5aybZIkSZIkVTOXSgQy8xMRcTKwL3DvNvt44K2ZecoUm/0d8CfgbLohEWOVmauB1dMs/wrwlXG1ZzmyxK4WS+zqMSO1mJF6zEgtZqQeM1KLGanF4QzjN6dOBIDMPAHYfQ7rH8u6qzdoGbLErhZL7OoxI7WYkXrMSC1mpB4zUosZqcXhDON3k6VugCRJkiRJmgxzrkSYSUTsBGyQmcct9H2rJkvsarHErh4zUosZqceM1GJG6jEjtZiRWhzOMH4L3okAfBHYYpHuWwVZYleLJXb1mJFazEg9ZqQWM1KPGanFjNTicIbxW6zhDLFI9ytJkiRJkpaI1QIamSV2tVhiV48ZqcWM1GNGajEj9ZiRWsxILQ5nGD87ETQyS+xqscSuHjNSixmpx4zUYkbqMSO1mJFaHM4wfl6dQZIkSZIkzcpiVCJ4PoQVxhK7Wiyxq8eM1GJG6jEjtZiResxILWakFoczjN9idCLsA2y0CPeroiyxq8USu3rMSC1mpB4zUosZqceM1GJGanE4w/gteCdCZn5moe9TkiRJkiQtPU+sqJFZYleLJXb1mJFazEg9ZqQWM1KPGanFjNTicIbxG0snQkQEcEeAzDxzHPvU+FhiV4sldvWYkVrMSD1mpBYzUo8ZqcWM1OJwhvEbVyXC5sBa4Pox7lOSJEmSJC2gcf9D75UbliFL7GqxxK4eM1KLGanHjNRiRuoxI7WYkVoczjB+VgVoZJbY1WKJXT1mpBYzUo8ZqcWM1GNGajEjtTicYfxustQNkCRJkiRJk2HWlQgRcd1iNkSTyxK7Wiyxq8eM1GJG6jEjtZiResxILWakFoczjN9chjN4PgMNZYldLZbY1WNGajEj9ZiRWsxIPWakFjNSi8MZxm8unQhXABsChwC/mON+bgG8d47bSJIkSZKkQubSifAzYEfg7Mw8ai47iYhbYyfCsmWJXS2W2NVjRmoxI/WYkVrMSD1mpBYzUovDGcZvLp0IJwE7AfddpLZoQlliV4sldvWYkVrMSD1mpBYzUo8ZqcWM1OJwhvGby9UZTmzT+y1GQyRJkiRJUm1zqUT4AXAccHVERGbmHLa9BHjunFqmiWGJXS2W2NVjRmoxI/WYkVrMSD1mpBYzUovDGcZv1p0ImXkysOt8dpKZVwNzOo+CJocldrVYYlePGanFjNRjRmoxI/WYkVrMSC0OZxi/uQxnkCRJkiRJK9hchjNIQ1liV4sldvWYkVrMSD1mpBYzUo8ZqcWM1OJwhvGbdSdCRFwPnJOZWw9Zdndg/cz8n4VsnCaDJXa1WGJXjxmpxYzUY0ZqMSP1mJFazEgtDmcYv7lWIsQU848BtpjH/UmSJEmSpAmxkP/0T9XBMBYRcWvgCcA/APcCtgauBn4OfAT4SGZeP2S7BwGvBXYCNgROA44A3puZ142n9ZPNErtaLLGrx4zUYkbqMSO1mJF6zEgtZqQWhzOM33KqHHgK8AHgHOBY4ExgK+CJwIeAv4+Ip/RfmjIiHgd8HrgSOBo4H3gMcCiwc7tPzcASu1ossavHjNRiRuoxI7WYkXrMSC1mpBaHM4zfcupEOAV4LPDV/oqDiHgNcDzwJLoOhc+3+ZsChwPXAbtm5glt/oF0wzOeHBFPz8xPj/VRSJIkSZJU1LLpRMjMY6aY/4eI+CBwELArrRMBeDLdeRw+2utAaOtfGRGvBb4DvBiwE2EGltjVYoldPWakFjNSjxmpxYzUY0ZqMSO1OJxh/JZNJ8IMrmnTa/vmPbRN/3PI+scBlwMPioibZeZVi9m4SWeJXS2W2NVjRmoxI/WYkVrMSD1mpBYzUovDGcbvJkvdgMUWETcFnt1+7e8wuFubnjK4TWZeC5xB18ly50VtoCRJkiRJE2KulQhbRcSUVyyYblmTmTnu6oe3AvcEvpaZ3+ib3+tuumiK7XrzNxu2MCL2BvYG2GabbRagmZPLErtaLLGrx4zUYkbqMSO1mJF6zEgtZqQWhzOM31z/oV/SyzjOVUTsA+wP/AbYY66bt2kOW5iZhwGHAaxatWroOiuFJXa1WGJXjxmpxYzUY0ZqMSP1mJFazEgtDmcYv7l0Irxh0VqxCCLipcC7gV8BD8vM8wdW6VUaTPUXs+nAepIkSZIkrWiz7kTIzInpRIiIfYFDgV/QdSD8achqJwOrgO2BEwe2vylwJ7oTMZ6+uK2dfJbY1WKJXT1mpBYzUo8ZqcWM1GNGajEjtTicYfyW3dUZIuJVdOdB+CmwW2ZO9Wp5DPAs4FHApwaW7QLcHDjOKzPMzBK7Wiyxq8eM1GJG6jEjtZiResxILWakFoczjN+yujpDRBxI14FwIl0FwnTdrZ8D/gw8PSJW9d3HhsCb2q8fWKy2SpIkSZI0aZZNJUJEPAd4I3Ad8D1gn4gbnQdybWYeCZCZF0fEXnSdCWsi4tPA+cBj6S7/+Dng6PG0frJZYleLJXb1mJFazEg9ZqQWM1KPGanFjNTicIbxWzadCHTnMABYD9h3inW+CxzZ+yUzvxQRDwb+FXgSsCFwGrAf8J7MXNFXXZgtS+xqscSuHjNSixmpx4zUYkbqMSO1mJFaHM4wfsumEyEzVwOr57Hd94FHL3R7JEmSJElabpZNJ4KWjiV2tVhiV48ZqcWM1GNGajEj9ZiRWsxILQ5nGD87ETQyS+xqscSuHjNSixmpx4zUYkbqMSO1mJFaHM4wfsvq6gySJEmSJGnxWImgkVliV4sldvWYkVrMSD1mpBYzUo8ZqcWM1OJwhvGzE0Ejs8SuFkvs6jEjtZiResxILWakHjNSixmpxeEM4+dwBkmSJEmSNCtWImhkltjVYoldPWakFjNSjxmpxYzUY0ZqMSO1OJxh/OxE0MgssavFErt6zEgtZqQeM1KLGanHjNRiRmpxOMP4OZxBkiRJkiTNipUIGpkldrVYYlePGanFjNRjRmoxI/WYkVrMSC0OZxg/OxE0MkvsarHErh4zUosZqceM1GJG6jEjtZiRWhzOMH4OZ5AkSZIkSbNiJYJGZoldLZbY1WNGajEj9ZiRWsxIPWakFjNSi8MZxs9OBI3MErtaLLGrx4zUYkbqMSO1mJF6zEgtZqQWhzOMn8MZJEmSJEnSrFiJoJFZYleLJXb1mJFazEg9ZqQWM1KPGanFjNTicIbxsxNBI7PErhZL7OoxI7WYkXrMSC1mpB4zUosZqcXhDOPncAZJkiRJkjQrViJoZJbY1WKJXT1mpBYzUo8ZqcWM1GNGajEjtTicYfzsRNDILLGrxRK7esxILWakHjNSixmpx4zUYkZqcTjD+DmcQZIkSZIkzYqVCBqZJXa1WGJXjxmpxYzUY0ZqMSP1mJFazEgtDmcYPzsRNDJL7GqxxK4eM1KLGanHjNRiRuoxI7WYkVoczjB+DmeQJEmSJEmzYiWCRmaJXS2W2NVjRmoxI/WYkVrMSD1mpBYzUovDGcbPTgSNzBK7Wiyxq8eM1GJG6jEjtZiResxILWakFoczjJ/DGSRJkiRJ0qxYiaCRWWJXiyV29ZiRWsxIPWakFjNSjxmpxYzU4nCG8bMTQSOzxK4WS+zqMSO1mJF6zEgtZqQeM1KLGanF4Qzj53AGSZIkSZI0Kyu+EiEi7gC8EXgUcGvgHOBLwBsy84KlbNuksMSuFkvs6jEjtZiResxILWakHjNSixmpxeEM47eiOxEi4i7AD4AtgS8DvwEeALwCeFRE7JyZ5y1hEyeCJXa1WGJXjxmpxYzUY0ZqMSP1mJFazEgtDmcYv5U+nOH9dB0I+2Tm4zPz1Zn5UOBQ4G7AQUvaOkmSJEmSClmxlQgRcWfgEcBa4H0Di18P7A3sERH7Z+ZlY27eRLHErhZL7OoxI7WYkXrMSC1mpB4zUosZqcXhDOO3YjsRgIe26Tcz8/r+BZl5SUR8n66TYSfgO+Nu3CSxxK4WS+zqMSO1mJF6zEgtZqQeM1KLGanF4Qzjt5KHM9ytTU+ZYvmpbbr9GNoiSZIkSVJ5kZlL3YYlERGHAXsBe2Xmh4YsPwh4DfCazHzLkOV70w15gK5D4uRFbO5yU27ZLgAAGR9JREFUcBvAGro6PB71eExq8XjU4zGpxeNRj8ekFo9HLR6P2dk2M7eYaaWVPJxhJtGmQ3tZMvMw4LDxNWeyRcQJmblqqduhjsejHo9JLR6PejwmtXg86vGY1OLxqMXjsbBW8nCGi9p0qgEwmw6sJ0mSJEnSiraSOxF6ww+mOufBXdt0qnMmSJIkSZK0oqzkToRj2/QREXGD5yEiNgF2Bq4Afjjuhi1TDv2oxeNRj8ekFo9HPR6TWjwe9XhMavF41OLxWEAr9sSKABHxDbrLOO6Tme/tm38I8Erg3zPzRUvVPkmSJEmSKlnpnQh3AX4AbAl8Gfg1sCPwELphDA/KzPOWroWSJEmSJNWxkoczkJn/C6wCjqTrPNgfuAvwHuCBVTsQIuLIiMghtysi4rcR8eGI2Gpgm7URsWYe+1oTEWtnue4mETHjJUH61t+0tTkj4t5zbdvAfb2p3c8dRllnnvueyOMREXtO0e7B29r+xzmL/a5u2203u0d1o/bsOpft5riPI+fTthnu85URcU473m9t83zuZ7ffEsdjyH0si9em+apyXCLixa0dTxyy7Llt2fkxMCSxLf9RRJwzQ5vmlZe27Z3nus1CqnKMhtzHgmVnJWjP7/4RcUJEXBQRl0XE8RGxd//f9Xw/MyxQ+2Z9/MchJvcz14p4PZvU4zNkfV/LZrDiL/GYmWcBz13qdszTK7nh9U43BR4OPA9YFRH3z8yr27J9gcsWqyERcT/g/wHPAtbMcrMnAhsAVwJ70rVxkk3a8TgO2KPv99sAhwLf44bjxi6d4+6/AJwGnDvH7SZORNwLOITu3CkfBn7qc790Rjgeg5bba9OSGuG4fLdNd6T72+73UOAa4FbAfYAT+/a3YZv3uRmaNq+8RDcU8hy6v41lweyMX0Tcje75vRPwCeAjwIbA44B/B3aJiD1yiUqG53n8x2nSPnOttNezSTs+g3wtm8GK70SYcF/KzLUD894fEe8HXgw8HvgMQGZ+aZHbci/g9nPc5lnA/wB/AJ4ZEf+UmdcseMvGZ6KOR2aeDpze+731Xh8KnJ6ZH5/vjjPzf+iO60pwrzZ9c2Z+Bbpv9fG5XyrzOh5DLLfXpqU235z8KiLOpfvQPeghwKeB3YGH0fehG7g/sD4zfFgcIS+PAI6ax3aVmZ0xav8YfpmuA3lV+1vseWdEvA94CXA8XXXsUpjP57pxmrTPXCvt9Wyijs8QvpbNYEUPZ1jGei8GOy1pK6YREbele9E8DvgasAXwD0vaqMVT/nho3jZo00uWtBXqGfl4rLDXpnEZ5bh8j+5bq/V6M9o3uFvTffP2c7oP3f0e1KbHotkyO+P1EuBuwCsHOhB6DgAuADy599xV/szl61nt4wP4WjZbdiIsT72SoOjNGDbeKCL+vo2zuiwiTo+Il0XEh4aNL4qIR7Qxe1dGxJkR8dreuK2IWE1Xhgdw7CzHJz0dWI+uZ7XXA3mjYSUR8fGI+EVE7BgR34uIyyPiDxHxrtaTP6WI+Pc2lunl06yzeUS8LyJ+HxFXRcSvIuLlERFTbTMPk3A8Zi0iVrVxaFe0Y3Fo/7GIIePyIuL2EfGxiDg3unGfH4uIx8XwcfhbteN+YURcHBFfjIhtFvIxzEZE/HXb94Xt7+77EfHIvuVruOHznD73i2eMx2MlvTaNbAzH5ThgY+AeffMeClxPVx58LPC3EbFB3/IHAr/PzFNbG46MiN9ExEsi4oJ2e9QUeXlRRPxPeyzntcd2j7Zsu1h3bpLnTJGhcgpn5+WtTedHxG5t/k8jYpeI+GF7nTstInaPiA0i4u0R8ce2/qciYvN5PSE1PJ1uuNqnhi3MzCvovrG+wVjsiHhmRPyyvSacEhE36mSIiAdGxLci4pJ2+2ZEPGBgnVu1XJzZ7ut/I+ItvdeueR7/Kip/5vL1rPbx6fG1bDYy09uE3ehOBJnAdlMsP6Atf3bfvLXAmr7f/xG4FvgJ8Arg7XTjfs4D1vatt6bNv6St8yK6ntQE9m3r7EA3fi+Bg4DHz+IxHA9cDty8/f5juvFgWw6s9/HWpguADwB70QU66coue+u9qc27Q/v9Le33f55mnU2AX7X7PoiuvOrzbZ13r6Tj0bbbrm1z5AyP82Lg/cAL6caYJfCuvvVW9z8f7Xk+je6N4yC6cXK/bI8tgV3benu23y8Dvt7u/z3tefnpOLLTt969gIuAk4F/bm0+HrgOeFpbZ7eB53l3n/vJPx4so9em5XBc6P6JSmCvvnmfBU5sPz+2Ld+lb/kfgY8PPJ7L2/xXAG+jG3u8mhvm5Vnt96Pa8XwN8Ce6Mca3pPvwv3tb57j281aLfTyqH6N5ZucyujLhfdrx2LTN/3P7u38r3bf1p7W2fgv4b+CldK+BCRy+FM/9Ahy7aM/Lmjlss7Y9Z+e1v9uX0n1rnf3Hph3Lq9ux2Bd4FfAbus8Nf9e33rfac30g8AK682AkcFhbPq/3sgp/+xT+zMUKeD2b5OPTd7++ls3mWC91A7zN46CtC+h96MbT9W53aX+ol9J9AF2/b5vBgJ5GdxnLjfrmPa7d79q+eWvavCf0zduE7kPJcX3z9qTvn5IZ2n/Xtu4X++a9us175cC6H2/zX9w3L+g+EP22b95fPoQD+7WfVw/c1+AH9Te1F597DKz39rbePVfC8ejbZjtm94/sK/vm3QQ4FTizb95qbvhGdmD7/eEDbf5tfxv72vylgf0e0ebfeQGzs90M661px2Tjvnk3pXuj/QOwwVTPs8/95B4Pltlr03I4Lu3v/ALgQ33P8bnAO9rvm9F9MHtD+/3/tPt9/pDHs+fAfa/mhnn5GvCLgXUeTdfxtnPfvCmzOq5bpWM0QnZ2n2L+i/rm9f6pOr3X1jb/h/TlbJJudKXRCXxqDtuspfu2+r5987Zt8z7afr8J8L/AfwHr9a23Md17xU/a71u2/R8wsI8jgG/P5/iP+fnr/e1P3GcuVsDr2SQfn7aur2WzvDmcYbKdRPfi07udBrwD+Apdj/PQE4BExA50Yf5gdiVzAGTml4FfD9nkcrpvPXvrXULXs33bebb7WW3af3baz7fpnlNs85m+/SfdyU6G7X9P4GDgw5m5eoZ2PAn4GfDHiLhN7wZ8sS2f6/inST0ec/WX8svMvJ7ucU+37ycAP8/Mb/dtdwldD+wwnx74/cdtOpbHFxG3Bh5M9wa8Ud/fxWZ0fxtb0Z3oaCks6+d+mDEfj+X62rTgxnVc2t/5f7HuZGQ70H0gPbYtv5Du26pd2/Le+OE1Q+7uGzPs7mzgryLi9b2S4Mz8WmbeIzO/P79HsHQmIDtTHY8v9v18Spt+NdedyR3gDOB2c2lgIde16XrTrnVjp2TmSb1fMvO3dJ81eq839wHuTFcRdau+470R3eeQe0d3GdmL6P6Re0lEPCkiNm7397zMfPh8H9QSmLjPXCvs9Wzijk/ja9ks2Ykw2XanK117NPBeuh7pzwDPzczzptnurm166pBlJw+Zd15mXjcw7wrWnYhprp5B19aftzFZ29GVCZ0O7BAR9x1Y//ohj+cqhr8B/xtdT98DImKmq4/cBXgAN3yROxf4QVs+17Hgk3o85upPQ/a9/jTr35Xhj+03c7h/GN/ju0ubvpwb/20c0pYt1XkClvtzP8w4j8dyfW1aDOM8Lt8F/joiNqEbP3wtXclqz7HA/ds44gcCZ2Xm/w65n8G/70FvpPuQuho4I7qx52+JiLtMv1lZlbOT3PDyb/3z+y9Rd22bDh6765jcz7AX0A052HKO2w37++1/7+8d73dw4+P9yrbsjpl5Fd2Qta3oLht4XkR8IyL2jhnO51LMpH7mWimvZ5N6fHwtmyUv8TjZvp/rLp/y9Yg4lW4c8+YR8fj2rdgwvX86rhqy7Moh864frZnrRMT9ge3brz+ZYrU96Xowe6Z6HMMcCfyIbozyfnTlv1O5Cd2L+ZumWP67OewXJvB4zEfrSZ+L9Zn9Y4Mlfnys+wfwfaw7oc6gX46pLTewAp77YcZyPJb5a9NiGGdOjqN7Tu5Ld8bsH7dvm3qOpRtnex+6b+7WDLuTIR80B5efHRF/0/bxOOBRdGWs+0XEIzLzu9NtX1Dl7Fw/xXvi9VO8zs0la6VlZkbEfwP3i4ibZua1w9aLiDfRdQz0OgBmen3uHe8D6Uqkh/lNa8MnI+I/6S6z9w/Aw+ku9feSiNixdTRUN6mfuVbK69nEHR9fy+bGToRlJDPfGxEPo3ux2JfuuvPD9K5Pvz3wzYFld2VxPbNN38y6UumejYCP0V2P9YCBcp/ZOhD4PfA84PUR8Zm88XVqe34L3KK/1Bv+UgK6K+tKj+ZlQo7HOJzOuhflflUf29o2vXbI38ZfA3eiK5+bBJP23A+ztk0X+3ismNemBbK2TceRk5Poyq/vDewMfHBg+XF03/I8kO6s5++az04i4l4Amfkd4Dtt3s50H+r3oevYmSRr23TSs7McfYFuqMnTgE8MLoyIjehOeLge3cnkZmNtm1465HjfH9gcuCIibkGXpV9m5hHAEe1b77fTncTuEXQl5xNlgj5zrcjXswk5Pr6WzcFElk9oWi+kK5V7U0TcaYp1TgDOAp4fETfrzYyIneh6Ruej1yM65d9Uu9zK0+jG470pM780cPsU8FXg1sBj5tmO3re1LwE2BP7vNKv+P7pvAh45MP91dCV+d59vG/qUPR5j9EXgvu3xANAe5/OXrklTy8xz6I7JnhFx+978iFif7sRTn2P6Dlif+wU0juOxQl+bRjLOnLRvan9Ad4w2B44ZWH5pa8serLss13x8FvhY9F3Dne7bqKv72gvdN18V8j2t5ZSdZegwus7Cd0bEPfsXtL+/D9ANN3jbVGPHhzgBOAfYp3UU9O5vU7oy8o/Q/XN6T7ry+b+8D7R/iHrfvF43MC3/t96n/GeuFf56Vvb4+Fo2d1YiLDOZ+ceIeBXdG9S/0/UoD65zfUTsR/em8oOI+Cjd2YJfQVc+NJ9Sm964nxdHxG0z85ND1nko3clDbnCylAEfpDuD6Z6sO5HJnGXmCRFxOPDCiHhyZn5uyGoH0Z147ssR8QG6sWO70J1U5SvcuAd0Pu2ofDzG5WC6N8NvRcS76dr2bOBubflSlHYdFBGXDJn/mcw8hq6X/hjgxIh4P903Qc+gOxnSv8wwns/nfu6W+nisuNemWVrq49Lvu3TPy1WsOzdEv2OBf6E7y/UZM9zXVN4BfAj4TkR8lu7M6XvQdfr0n4z0XGDXiNgL+EZmnjnP/S2EpT5GY8vOcpKZV0bEE+iy/OOI+ATdN5+3Bp5C9y31Z1l37orZ3Oc1EfFyus8SJ0XEh+jKv/eiu5LDszLz2oj4EV0nwkERsQ3dyWDvSHfujN8AvSqGSu9lszJBn7lW5OtZ8ePja9lcZYFLRHib242Zr8EarLtO6rPbvLUMXJOY7o3qZ3ShPJ3ujeZ7wG/61llD3+VUpppPN4bpaLrSyPOBDYds85HWpvtP89hu0tpyDV0v/MfpSjEH17vBfAYukdbmbU73wvE7uuu2DlvndsDhdL33V9KVCa+m77Iyy/V4DLmP7ZjmUj+9xznTfAYuM9R3318ALqbr5f0IsH9bb6e2zp4MuQTPVPNHzM5Ut3371r0v3T9sF9JdB/gk4Dkztc3nfvKOB8v0tWnSj8vAfezc7mPNFMt3Y4oMMXV+VnPjvDyb7puw3hns1wC7DWz3nL7jssdiH4/Kx2gxs9Pm9S5x99qZ1p3EG7A13T97v6S71v1ldNeQfy4QfeutHfa3P2w+8DC6jqNL2t/x94F/HFhnc+Dd7bhc2f6eDwduO5fjv8R/+9tNsbz8Zy6W8evZpB4ffC2b8y3aA9AK0kqbNs/Mc4cs+zlwQWbuMv6WrUzL/XhEd4mpC3LgJEARsT/dN+V3yczTh26skfjcS5K0znL/zDXpPD6TY5LGOWnhrAf8LiJucDKXNi7vHsDxS9KqlWu5H493Aue2E0UBf3mTeArdt7Frl6hdK4HPvSRJ6yz3z1yTzuMzITwnwgqUmVdHxGeAF0REAifSlc6+hO5ap+9cyvatNCvgeHycbhzesRHxcbpyrifRjcndK+d+2ULNns+9JEnNCvjMNdE8PpPD4QwrVPtm8gBgd2AbuvFS36Ybq7N2CZu2Ii334xERvesT70A3Nu3nwMGZ+YUlbdgK4HMvSdI6y/0z16Tz+EwGOxEkSZIkSdKseE4ESZIkSZI0K3YiSJIkSZKkWbETQZIkSZIkzYqdCJIkadmIiCMjIiPiyKVuiyRJy5GdCJIkTbiIWN3+cV62Z0uOiF3b49xzqdsiSdJKZieCJEmaBLsCrwf2nGG9c4CT21SSJC2wmy51AyRJkhZKZv4L8C9L3Q5JkpYrKxEkSZIkSdKs2IkgSdIK1s418NmI+F1EXBURf46I70TEcyNivRm23Tgi9ouI77btroqIs9vv+0fEVgPr3zIinh4Rn4iIn0fE+RFxZUT8NiI+GRE7DdnHdu1cD69vsx7cO/9D323PvvVnPLHifB5z33kn1rTfHxYRX42Ic9tj+HVEvD4iNpxmv4+MiC+05+jqiLg4Ik6PiG9GxAERsfk0T7ckSSU4nEGSpBUqIg4BXtl+TeAiYDPgoe22e0Q8PjMvGbLtfYEvAXdss65v298e2BrYBbgOeFffZq9kXWcAwKVtuk27PT0i9s3M9/Stcx3wR+AWwMbANcD5A825YpYPeaTH3Hcf/wS8rf16EbAB8FfAarpOjt0y87qBbV4HvKFv1uVAAHdqt92AE4A1s30skiQtBSsRJElagSLiZaz7Z/ow4PaZeSvglm3+tXT/VB8+ZNs7At+g60A4C3g6sElmbg5sBNyL7h/qcwc2/QNwKLATcKvM3KStf2fg3W2dQyLiPr0NMvOszLwtcHCb9YPMvO3A7ejFfsx9/gZ4a7tt2bbfDHhjW/4Q4DkD+92WdZ0nhwBbZ+bG7fFvBvwd8H5gyo4LSZKqsBJBkqQVJiI2Yt234p/KzBf2lmXmZcC7IuI64D3A0yLi4Mw8oe8u3gzcBjgP2Dkzz+rb/irgF+12A5n5wSHzEjgD2Dcibgq8tN1eMNqjvKEFeMw9mwFvyMzVfdtfDLw+Iu4JPBF4BnBE3zY70n1xc0pm7t9/Z5l5EfBf7SZJUnlWIkiStPLsBvTG36+eYp33s+4yic/ozYyIjYGntV/f2t+BsAC+2qZ/u4D32TPvxzzgKtZVRQz6cpvuMDD/wjbdpD1/kiRNLDsRJElaeVa16VmZecqwFdqY/mMG1u/9vH77+Stz3XFE3DkiDo6IEyPiwoi4rneCROBrbbU7zPV+Z2GUx9zvl5l56RTLft+mgydIPB74M3A74EcR8bKI+KuIiNk1XZKkOhzOIEnSyrNlm/5uhvXOHlgf4LZ9P/92LjuNiCcAnwJu1jf7YuBKupMcbgDciu4EigttlMfcb7rzFlzbpjf4fJWZF0bEM4BPAvcA3tsWXRQRxwGfAY7OzGtmaJskSUvOSgRJklauXOD1phQRtwaOpOtAOAbYFbh5Zt4yM7dqJ098yqj7mYWxPeYb3Fnmt+muwvBs4CjgVLoTOj4G+Bjwk4jYeiH3KUnSYrATQZKkledPbXrHaddaN6yg/yoL5/T9vO0c9vloYFPgAuAxmfndzBy8NONtb7zZghnlMS+IzLwsMz+WmXtm5vZtX6+iq8Tor1CQJKksOxEkSVp5elcduENEbD9shYhYj+5yhQA/Htj26vbzY+awz94/7ydn5uVTrPPwaba/vte0Oeyz3yiPeVFk5u8y8+3AO9us3RZ7n5IkjcpOBEmSVp5v0V2eEaa+UsELgdu3nz/Vm9k6AD7dfn11RMz0zX7PRW26fURsOLgwIu4NPHOa7S9u081mub9B837Mo4qIm82wSq8i47qF2qckSYvFTgRJkpaRiLjNDLfN2jCC1W2TZ0TEByNiq7b9zSPi5cC72vKjM/PEgd38K93VBm4NfD8inhoRG7XtbxYRO0TEOyJij75tvklXTbA58Ine+P+I2CAintqWT3fSwl+06T0i4kFzfV4W4DGP4lUR8fWI2CMi/nLlifZcPRX4pzbra8M3lySpDjsRJElaXs6d4bYGIDP/L3Bo2+aFwDkRcT5dxcB76C7jeCyw1+AOMvNs4JF0Vzq4I3A0cEnb/grgZ8ABdJ0MvW1OBd7Rfn0icHZEXAhc2ra/FNhnmse1BjgZWI+u4+L8iFjbbk+ezRMzymMe0U2ARwEfBc6KiMsj4jy65+pouhMs/hrYb4H3K0nSgrMTQZKkFSoz9wMeCnwe+CNwC7pqgGOB5wG7ZebQ6oDMPAm4O/Bq4Idtu43pLpG4hu4f4k8ObPNquqsTHE/3D/T6wGnAm4H7AL+fpq3XAg8DPgSsbfvatt1uMY7HPILDgL3phkj8AricdSeZ/B6wL3DfzPzDAu9XkqQFF5kLegUjSZIkSZK0TFmJIEmSJEmSZsVOBEmSJEmSNCt2IkiSJEmSpFmxE0GSJEmSJM2KnQiSJEmSJGlW7ESQJEmSJEmzYieCJEmSJEmaFTsRJEmSJEnSrNiJIEmSJEmSZsVOBEmSJEmSNCt2IkiSJEmSpFn5/z0BHsiS9rMCAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['FB (10 fold)', 'LSTM Fixed LR (10 fold)', 'LSTM Adaptive LR (10 fold)']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['....................', '........', '']\n",
    "for i in range(3):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i],bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+3]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Right Ankle', 'Right Thigh','Left Thigh', 'Left Ankle', \n",
    "                                'Left Wrist','Left Arm','Chest','Right Wrist', 'Right Arm'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 120, step=20), fontsize=20)\n",
    "plt.legend(loc='best', ncol=3,fontsize=20, bbox_to_anchor=(.95,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('ALL_10Fold.png')\n",
    "plt.savefig('Dropbox\\ALL_10Fold.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 226,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['FB (LOSO)','LSTM Fixed LR (LOSO)', 'LSTM Adaptive LR (LOSO)']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['....................','........', '']\n",
    "for i in range(3):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i],bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+3]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Right Ankle', 'Right Thigh','Left Thigh', 'Left Ankle', \n",
    "                                'Left Wrist','Left Arm','Chest','Right Wrist', 'Right Arm'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 120, step=20), fontsize=20)\n",
    "plt.legend(loc='best', ncol=3,fontsize=20, bbox_to_anchor=(.95,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('ALL_LOSO.png')\n",
    "plt.savefig('Dropbox\\ALL_LOSO.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "root = 'C:/Users/Paris/Dropbox/Parastoo Research/ALL/ALL/M2 Model/Pressure Ulcers/result/new1/'\n",
    "#lstm_kfold = pd.read_csv(root+'kfold/adam_eval_lstm.csv', header = None)\n",
    "#lstm_loso = pd.read_csv(root+'LOSO/adam_eval_lstm.csv', header = None)\n",
    "fb_kfold = pd.read_csv(root+'kfold/dt_eval_fb.csv', header = None)\n",
    "fb_loso = pd.read_csv(root+'LOSO/eval_fb.csv', header = None)\n",
    "lstm_adp_kfold = pd.read_csv(root+'kfold/decay_eval_lstm.csv', header = None)\n",
    "lstm_adp_loso = pd.read_csv(root+'LOSO/decay_eval_lstm.csv', header = None)\n",
    "fb_lda_kfold = pd.read_csv(root+'kfold/lda_eval_fb.csv', header = None)\n",
    "fb_lda_loso = pd.read_csv(root+'LOSO/lda_eval_fb.csv', header = None)\n",
    "\n",
    "def maketable(table):\n",
    "    for i in range(table.shape[1]):\n",
    "        (table.iloc[:,i]).apply(lambda x:float(x))  \n",
    "    table = table*100\n",
    "    return table\n",
    "\n",
    "#lstm_kfold = maketable(lstm_kfold)\n",
    "#lstm_loso = maketable(lstm_loso)\n",
    "fb_kfold = maketable(fb_kfold)\n",
    "fb_loso = maketable(fb_loso)\n",
    "lstm_adp_kfold = maketable(lstm_adp_kfold)\n",
    "lstm_adp_loso = maketable(lstm_adp_loso)\n",
    "fb_lda_kfold = maketable(fb_lda_kfold)\n",
    "fb_lda_loso = maketable(fb_lda_loso)\n",
    "\n",
    "\n",
    "\n",
    "#table_kfold = pd.concat([lstm_kfold.iloc[:,2], fb_kfold.iloc[:,2], lstm_adp_kfold.iloc[:,2], fb_lda_kfold.iloc[:,2],\n",
    "#                   lstm_kfold.iloc[:,5], fb_kfold.iloc[:,5], lstm_adp_kfold.iloc[:,5], fb_lda_kfold.iloc[:,5]], axis=1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'table_kfold' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[1;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[1;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m<ipython-input-44-fa1740a3732e>\u001b[0m in \u001b[0;36m<module>\u001b[1;34m\u001b[0m\n\u001b[0;32m      3\u001b[0m \u001b[0mopacity\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;36m1\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      4\u001b[0m \u001b[0mmetrics\u001b[0m \u001b[1;33m=\u001b[0m \u001b[1;33m[\u001b[0m\u001b[1;34m'LSTM'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'AdaLSTM'\u001b[0m\u001b[1;33m,\u001b[0m\u001b[1;34m'LDA'\u001b[0m\u001b[1;33m,\u001b[0m \u001b[1;34m'Ensemble Tree'\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[1;32m----> 5\u001b[1;33m \u001b[0mtable\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mtable_kfold\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0m\u001b[0;32m      6\u001b[0m \u001b[0mneg\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mzeros\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtable\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n\u001b[0;32m      7\u001b[0m \u001b[0mindex\u001b[0m \u001b[1;33m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0marange\u001b[0m\u001b[1;33m(\u001b[0m\u001b[0mtable\u001b[0m\u001b[1;33m.\u001b[0m\u001b[0mshape\u001b[0m\u001b[1;33m[\u001b[0m\u001b[1;36m0\u001b[0m\u001b[1;33m]\u001b[0m\u001b[1;33m)\u001b[0m\u001b[1;33m\u001b[0m\u001b[1;33m\u001b[0m\u001b[0m\n",
      "\u001b[1;31mNameError\u001b[0m: name 'table_kfold' is not defined"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(15,5))\n",
    "bar_width = 0.2\n",
    "opacity = 1\n",
    "metrics = ['LSTM', 'AdaLSTM','LDA', 'Ensemble Tree']\n",
    "table = table_kfold\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['....................','...........','.....', '']\n",
    "for i in range(4):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i],bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+4]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('Right Ankle', 'Right Thigh','Left Thigh', 'Left Ankle', \n",
    "                                'Left Wrist','Left Arm','Chest','Right Wrist', 'Right Arm'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 120, step=20), fontsize=20)\n",
    "plt.legend(loc='best', ncol=4,fontsize=20, bbox_to_anchor=(.88,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('ALL_kfold.png')\n",
    "plt.savefig('Dropbox\\ALL_kfold.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x432 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "table_loso = pd.concat([lstm_adp_loso.iloc[:,2], fb_loso.iloc[:,2],\n",
    "                  lstm_adp_loso.iloc[:,5], fb_loso.iloc[:,5]], axis=1)\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(6,6))\n",
    "bar_width = 0.3\n",
    "opacity = 1\n",
    "metrics = ['AdaLSTM', 'Ensemble Tree']\n",
    "table = table_loso\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "pattern = ['xxxxxx','/']\n",
    "for i in range(2):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-50,bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table.iloc[:,i+2]],hatch=pattern[i],color='white',edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=25)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=25)     \n",
    "\n",
    "plt.xticks(index+ 0.5*bar_width, ('Left Thigh', 'Right Thigh','Left Ankle', 'Right Ankle', \n",
    "                                'Chest','Left Arm','Right Arm','Left Wrist', 'Right Wrist'), \n",
    "           fontsize=18, fontfamily='Arial',rotation=90)\n",
    "plt.yticks(np.arange(0, 60, step=10), ('50','60','70','80','90','100'),fontsize=20)\n",
    "plt.legend(loc='best', ncol=4,fontsize=15, bbox_to_anchor=(1.,1.2,0,0))\n",
    "plt.tight_layout()\n",
    "plt.savefig('FB_LSTM.png')\n",
    "plt.savefig('Dropbox\\FB_LSTM.pdf')\n",
    "#('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(10,6))\n",
    "bar_width = 0.3\n",
    "opacity = 1\n",
    "metrics = ['Upper','Feature Based']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "\n",
    "for i in range(2):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-40,bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table[i+2]],edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=30)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=30)\n",
    "     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW'), \n",
    "           fontsize=25, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 90, step=20),('40','60','70','80','100'),fontsize=25)\n",
    "plt.legend(loc='upper right', ncol=1,fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('LSTM_FB.png')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "#### fig, ax = plt.subplots(figsize=(8,6))\n",
    "bar_width = 0.3\n",
    "opacity = 1\n",
    "metrics = ['LSTM','Feature Based']\n",
    "table = table3\n",
    "neg = np.zeros(table.shape[0])\n",
    "index = np.arange(table.shape[0])\n",
    "\n",
    "for i in range(2):\n",
    "    plt.bar(index+ i*bar_width, table.iloc[:,i]-40,bar_width,alpha=opacity,label=metrics[i], \n",
    "            yerr =[neg,table[i+2]],edgecolor='black')\n",
    "    plt.xlabel('Locations',fontsize=30)\n",
    "    plt.ylabel('F1-Score(%)',fontsize=30)\n",
    "     \n",
    "\n",
    "plt.xticks(index+ bar_width, ('C','RT','LT','RAn','LAn','LAr','RAr','RW','LW'), \n",
    "           fontsize=25, fontfamily='Arial',rotation=0)\n",
    "plt.yticks(np.arange(0, 105, step=20),('40','60','70','80','100'),fontsize=25)\n",
    "plt.legend(loc='upper right', ncol=2,fontsize=20)\n",
    "plt.tight_layout()\n",
    "plt.savefig('LSTM_FB.png')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

